Model Predictive Control of Smart Districts Participating in Frequency Regulation Market: A Case Study of Using Heating Network Storage

Flexibility provided by Combined Heat and Power (CHP) units in district heating networks is an important means to cope with increasing penetration of intermittent renewable energy resources, and various methods have been proposed to exploit thermal storage tanks installed in these networks. This paper studies a novel problem motivated by an example of district heating and cooling networks in Japan, where high-temperature steam is used as the heating medium. In steam-based networks, storage tanks are usually absent, and there is a strong need to utilize thermal inertia of the pipeline network as storage. However, this type of use of a heating network directly affects the operating condition of the network, and assuring safety and supply quality at the use side is an open problem. To address this, we formulate a novel control problem to utilize CHP units in frequency regulation market while satisfying physical constraints on a steam network described by a nonlinear model capturing dynamics of heat flows and heat accumulation in the network. Furthermore, a Model Predictive Control (MPC) framework is proposed to solve this problem. By consistently combining several nonlinear control techniques, a computationally efficient MPC controller is obtained and shown to work in real-time.

==> simulation/open_loop.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
model = 'twosite_system_open_loop';
load_system(model)

%% シミュレーション設定
% 電力の指令値に関する設定
set_param([model, '/power_ref'],'Pnominal', '1.0')
set_param([model, '/power_ref'],'ASamplitude','0.4')

% 計算の時間
set_param(model, 'StartTime','-180', 'StopTime','60*40')

%% シミュレーションの実行
res = sim(model);
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power','in1','in2'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
%T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );
writetable(T, 'open_loop.csv')


==> simulation/open_loop.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd


csvdata = pd.read_csv('open_loop.csv')
time_case2 = csvdata['time']
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']
h3_case2 = pbase*csvdata['pressure']/1000 + 780
in1 = csvdata['in1']
in2 = csvdata['in2']


## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case2])
pref1 = (1.0 + 0.2*regd_profile)*Pbase
pref2 = (1.0 + 0.4*regd_profile)*Pbase

# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,6))
plotNum = 4;
xlim=(0,2400)


## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
#plt.plot(time_case1, h1_case1,    label='$Y_1^\mathrm{AS}=0$', zorder=2, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h1_case2, label='power', zorder=2, ls='-', lw=1.5, c='b')
plt.plot(time_case2, pref2,  label='reference',  zorder=3, ls='--',  lw=1, c='r')
#plt.plot(time_case1, pref1,  label='',  zorder=3, ls=':',  lw=2, c='k')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(0.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
#plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h2_case2, label='w/o pressure const.', zorder=1, ls='-', lw=1.5, c='b')
plt.axhline(y=1.69, ls='--', label='reference', lw=1, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
# plt.legend(loc='upper right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )



## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
#plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
plt.axhline(y=830, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=730, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
plt.xlabel('')
#plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(700,900)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)


## 入力　##########################
plt.subplot(plotNum,1,4)
# データのプロット 
#plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='r')
plt.plot(time_case2, in1, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time_case2, in2, label='input 2', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Inputs [pu]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )


# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('open_loop.pdf', bbox_inches="tight")

         


==> simulation/rtwmakecfg.m <==
function makeInfo=rtwmakecfg()
%RTWMAKECFG.m adds include and source directories to rtw make files.
%  makeInfo=RTWMAKECFG returns a structured array containing
%  following field:
%     makeInfo.includePath - cell array containing additional include
%                            directories. Those directories will be
%                            expanded into include instructions of Simulink
%                            Coder generated make files.
%
%     makeInfo.sourcePath  - cell array containing additional source
%                            directories. Those directories will be
%                            expanded into rules of Simulink Coder generated 
%                            make files.
makeInfo.includePath = {};
makeInfo.sourcePath  = {};
makeInfo.linkLibsObjs = {};

%<Generated by S-Function Builder 3.0. DO NOT REMOVE>

sfBuilderBlocksByMaskType = find_system(bdroot,'FollowLinks','on','LookUnderMasks','on','MaskType','S-Function Builder');
sfBuilderBlocksByCallback = find_system(bdroot,'OpenFcn','sfunctionwizard(gcbh)');
sfBuilderBlocksDeployed   = find_system(bdroot,'BlockType','S-Function','SFunctionDeploymentMode','on');
sfBuilderBlocks = {sfBuilderBlocksByMaskType{:} sfBuilderBlocksByCallback{:} sfBuilderBlocksDeployed{:}};
sfBuilderBlocks = unique(sfBuilderBlocks);
if isempty(sfBuilderBlocks)
   return;
end
sfBuilderBlockNameMATFile = cell(1, length(sfBuilderBlocks));
for idx = 1:length(sfBuilderBlocks)
   sfBuilderBlockNameMATFile{idx} = get_param(sfBuilderBlocks{idx},'FunctionName');
   sfBuilderBlockNameMATFile{idx} = ['.' filesep 'SFB__' char(sfBuilderBlockNameMATFile{idx}) '__SFB.mat'];
end
sfBuilderBlockNameMATFile = unique(sfBuilderBlockNameMATFile);
for idx = 1:length(sfBuilderBlockNameMATFile)
   if exist(sfBuilderBlockNameMATFile{idx}, 'file')
      loadedData = load(sfBuilderBlockNameMATFile{idx});
      if isfield(loadedData,'SFBInfoStruct')
         makeInfo = UpdateMakeInfo(makeInfo,loadedData.SFBInfoStruct);
         clear loadedData;
      end
   end
end

function updatedMakeInfo = UpdateMakeInfo(makeInfo,SFBInfoStruct)
updatedMakeInfo = {};
if isfield(makeInfo,'includePath')
   if isfield(SFBInfoStruct,'includePath')
      updatedMakeInfo.includePath = {makeInfo.includePath{:} SFBInfoStruct.includePath{:}};
   else
      updatedMakeInfo.includePath = {makeInfo.includePath{:}};
   end
end
if isfield(makeInfo,'sourcePath')
   if isfield(SFBInfoStruct,'sourcePath')
      updatedMakeInfo.sourcePath = {makeInfo.sourcePath{:} SFBInfoStruct.sourcePath{:}};
   else
      updatedMakeInfo.sourcePath = {makeInfo.sourcePath{:}};
   end
end
if isfield(makeInfo,'linkLibsObjs')
   if isfield(SFBInfoStruct,'additionalLibraries')
      updatedMakeInfo.linkLibsObjs = {makeInfo.linkLibsObjs{:} SFBInfoStruct.additionalLibraries{:}};
   else
      updatedMakeInfo.linkLibsObjs = {makeInfo.linkLibsObjs{:}};
   end
end


==> simulation/simex0_trial.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
open_system('twosite_system')

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param('twosite_system/mpc', 'Tstep', '2.0')
set_param('twosite_system/mpc', 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param('twosite_system/power_ref','Pnominal', '1.0')
%set_param('twosite_system/power_ref','ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
Offset0 = '0.0';
Offset1 = '-0.0';
Offset2 = '0.0+0.0';
OffsetChgTime1 = '60*15';
OffsetChgTime2 = '60*30';
set_param('twosite_system/HeatRef', 'Value', NominalHref)
set_param('twosite_system/HeatOffset1','Before', Offset0)
set_param('twosite_system/HeatOffset1','After',  Offset1)
set_param('twosite_system/HeatOffset2','Before', '0')
set_param('twosite_system/HeatOffset2','After',  Offset2)
set_param('twosite_system/HeatOffset1','Time', OffsetChgTime1)
set_param('twosite_system/HeatOffset2','Time', OffsetChgTime2)

% MPCの評価関数の重み
Qz = 'blkdiag( 0.1, eye(4), 0.01, 1*eye(3) )'; % パラメータは文字列で指定
Rv = 'eye(2)';
set_param('twosite_system/mpc', 'Qz', Qz)
set_param('twosite_system/mpc', 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param('twosite_system/mpc', 'Plim', '[-50, 50]') %kPa

% 入力に関する制約条件
set_param('twosite_system/mpc', 'u1max', '0.6')
set_param('twosite_system/mpc', 'u2max', '1.0')

% 計算の時間
set_param('twosite_system','StartTime','-20', 'StopTime','60*40')

%% シミュレーションの実行
% 
set_param('twosite_system/power_ref','ASamplitude','0.4')
res = sim('twosite_system');
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );


==> simulation/simex1_nmpc.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
mdl = 'twosite_system_nmpc';
load_system(mdl)

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param([mdl,'/mpc'], 'Tstep', '2.0')
set_param([mdl,'/mpc'], 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param([mdl,'/power_ref'],'Pnominal', '1.0')
set_param([mdl,'/power_ref'],'ASamplitude','0.4')
    
% 熱の指令値に関する設定
NominalHref = '1.68667';
set_param([mdl,'/HeatRef'], 'Value', NominalHref)

% MPCの評価関数の重み
Qz = 'blkdiag( 500, eye(4), 500, eye(3) )'; % パラメータは文字列で指定
Rv = '10*eye(2)';
set_param([mdl,'/mpc'], 'Qz', Qz)
set_param([mdl,'/mpc'], 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param([mdl,'/mpc'], 'Plim', '[-200, 200]') %kPa

% 入力に関する制約条件
set_param([mdl,'/mpc'], 'u1max', '1.0')
set_param([mdl,'/mpc'], 'u2max', '1.0')

% 測定雑音
set_param([mdl,'/noise'], 'Value', '0')

% 計算の時間
set_param(mdl,'StartTime','-30', 'StopTime','60*40')

%% シミュレーションの実行
res = sim(mdl);
T = array2table(res.power, 'VariableNames',{'time','regd','power'});
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
writetable(T, 'simex1_nmpc_outputs.csv')

T = array2table( ...
    [res.inputs.time, res.inputs.signals.values], 'VariableNames',{'time','in1','in2'} );
T = join(T, array2table( ...
    [res.cal_time.time res.cal_time.signals.values], ...
    'VariableNames',{'time','cal_time'}) );
writetable(T, 'simex1_nmpc_inputs_etc.csv')


==> simulation/simex1_nmpc.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd
csvdata = pd.read_csv('simex1_nmpc_outputs.csv')
time_case2 = csvdata['time']
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']
h3_case2 = pbase*csvdata['pressure']/1000 + 780

csvdata = pd.read_csv('simex1_pdel04.csv')
time_case3 = csvdata['time']
h1_case3 = Pbase*csvdata['power']
h2_case3 = Qbase*csvdata['heatflow']    
h3_case3 = pbase*csvdata['pressure']/1000 + 780

## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case2])
pref1 = (1.0 + 0.2*regd_profile)*Pbase
pref2 = (1.0 + 0.4*regd_profile)*Pbase

# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,5))
plotNum = 3;
xlim=(0,2400)

## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
#plt.plot(time_case1, h1_case1,    label='$Y_1^\mathrm{AS}=0$', zorder=2, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h1_case2, label='w/o pressure const.', zorder=2, ls='-', lw=1.5, c='b')
plt.plot(time_case2, pref2,  label='reference',  zorder=3, ls=':',  lw=2, c='r')
#plt.plot(time_case1, pref1,  label='',  zorder=3, ls=':',  lw=2, c='k')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(0.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
#plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h2_case2, label='w/o pressure const.', zorder=1, ls='-', lw=1.5, c='b')
#plt.plot(time_case3, h2_case3, label='w/ pressure const.', zorder=1, ls='-', lw=1.5, c='g')
plt.axhline(y=1.69, ls=':', label='reference', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
# plt.legend(loc='upper right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )

## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
#plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='b')
#plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
plt.axhline(y=830, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=730, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(700,950)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)

# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex1_nmpc_outputs.pdf', bbox_inches="tight")
plt.show()

### 入力 ##############################################################################################
plt.clf()
plt.figure(figsize=(5,1.5))
xlim=(0,2400)

csvdata = pd.read_csv('simex1_nmpc_inputs_etc.csv')
time = csvdata['time']
in1 = csvdata['in1']
in2 = csvdata['in2']

plt.plot(time, in1, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time, in2, label='input 2', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Inputs [pu]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

# グラフの周囲の余白をゼロに設定します
plt.margins(0)
plt.savefig('simex1_nmpc_inputs.pdf', bbox_inches="tight")
plt.show()

### 計算時間 ##############################################################################################
plt.clf()
plt.figure(figsize=(5,1.5))
xlim=(0,2400)

csvdata = pd.read_csv('simex1_nmpc_inputs_etc.csv')
time = csvdata['time']
caltime = csvdata['cal_time']

plt.plot(time, caltime, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Calculation Time [s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,20)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
# plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )

# グラフの周囲の余白をゼロに設定します
plt.margins(0)
plt.savefig('simex1_nmpc_caltime.pdf', bbox_inches="tight")


         

==> simulation/simex1_proposed.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
mdl = 'twosite_system_sampled';
open_system(mdl)

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param([mdl,'/mpc'], 'Tstep', '2.0')
set_param([mdl,'/mpc'], 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param([mdl,'/power_ref'],'Pnominal', '1.0')
set_param([mdl,'/power_ref'],'ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
set_param([mdl,'/HeatRef'], 'Value', NominalHref)

% MPCの評価関数の重み
Qz = 'blkdiag( 500, eye(4), 500, eye(3) )'; % パラメータは文字列で指定
Rv = '1*eye(2)';
set_param([mdl,'/mpc'], 'Qz', Qz)
set_param([mdl,'/mpc'], 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param([mdl,'/mpc'], 'Plim', '[-200, 200]') %kPa

% 入力に関する制約条件
set_param([mdl,'/mpc'], 'u1max', '1.0')
set_param([mdl,'/mpc'], 'u2max', '1.0')

% 測定雑音
set_param([mdl,'/noise'], 'Value', '0')

% 計算の時間
set_param(mdl,'StartTime','-180', 'StopTime','60*40')

%% シミュレーションの実行
res = sim(mdl);
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
writetable(T, 'simex1_proposed_outputs.csv')

T = array2table( ...
    [res.inputs.time, res.inputs.signals.values], 'VariableNames',{'time','in1','in2'} );
T = join(T, array2table( ...
    [res.cal_time.time res.cal_time.signals.values], ...
    'VariableNames',{'time','cal_time'}) );
writetable(T, 'simex1_proposed_inputs_etc.csv')


==> simulation/simex1_proposed.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd
csvdata = pd.read_csv('simex1_proposed_outputs.csv')
time_case2 = csvdata['time']
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']
h3_case2 = pbase*csvdata['pressure']/1000 + 780



## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case2])
pref1 = (1.0 + 0.2*regd_profile)*Pbase
pref2 = (1.0 + 0.4*regd_profile)*Pbase

# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,5))
plotNum = 3;
xlim=(0,2400)

## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
#plt.plot(time_case1, h1_case1,    label='$Y_1^\mathrm{AS}=0$', zorder=2, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h1_case2, label='w/o pressure const.', zorder=2, ls='-', lw=1.5, c='b')
plt.plot(time_case2, pref2,  label='reference',  zorder=3, ls=':',  lw=2, c='r')
#plt.plot(time_case1, pref1,  label='',  zorder=3, ls=':',  lw=2, c='k')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(0.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
#plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h2_case2, label='w/o pressure const.', zorder=1, ls='-', lw=1.5, c='b')
#plt.plot(time_case3, h2_case3, label='w/ pressure const.', zorder=1, ls='-', lw=1.5, c='g')
plt.axhline(y=1.69, ls=':', label='reference', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
# plt.legend(loc='upper right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )

## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
#plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='b')
#plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
plt.axhline(y=830, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=730, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(700,950)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)

# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex1_proposed_outputs.pdf', bbox_inches="tight")
plt.show()

### 入力 ##############################################################################################
plt.clf()
plt.figure(figsize=(5,1.5))
xlim=(0,2400)

csvdata = pd.read_csv('simex1_proposed_inputs_etc.csv')
time = csvdata['time']
in1 = csvdata['in1']
in2 = csvdata['in2']

plt.plot(time, in1, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time, in2, label='input 2', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Inputs [pu]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

# グラフの周囲の余白をゼロに設定します
plt.margins(0)
plt.savefig('simex1_proposed_inputs.pdf', bbox_inches="tight")
plt.show()

### 計算時間 ##############################################################################################
plt.clf()
plt.figure(figsize=(5,1.5))
xlim=(0,2400)

csvdata = pd.read_csv('simex1_proposed_inputs_etc.csv')
time = csvdata['time']
caltime = csvdata['cal_time']

plt.plot(time, caltime, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Calculation Time [s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
# plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )

# グラフの周囲の余白をゼロに設定します
plt.margins(0)
plt.savefig('simex1_proposed_caltime.pdf', bbox_inches="tight")


         

==> simulation/simex2_constraint.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
mdl = 'twosite_system_sampled';
open_system(mdl)

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param([mdl,'/mpc'], 'Tstep', '2.0')
set_param([mdl,'/mpc'], 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param([mdl,'/power_ref'],'Pnominal', '1.0')
set_param([mdl,'/power_ref'],'ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
set_param([mdl,'/HeatRef'], 'Value', NominalHref)

% MPCの評価関数の重み
Qz = 'blkdiag( 10, eye(4), 10, eye(3) )'; % パラメータは文字列で指定
Rv = '0.01*eye(2)';
set_param([mdl,'/mpc'], 'Qz', Qz)
set_param([mdl,'/mpc'], 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param([mdl,'/mpc'], 'Plim', '[-50, 50]') %kPa

% 入力に関する制約条件
set_param([mdl,'/mpc'], 'u1max', '1.0')
set_param([mdl,'/mpc'], 'u2max', '1.0')
set_param([mdl,'/Saturation'], 'UpperLimit', '[1.0, 1.0]')

% 測定雑音
set_param([mdl,'/noise'], 'Value', '0')

% 計算の時間
set_param(mdl,'StartTime','-180', 'StopTime','60*40')

%% シミュレーションの実行
res = sim(mdl);
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
writetable(T, 'simex2_constraint_outputs.csv')

T = array2table( ...
    [res.inputs.time, res.inputs.signals.values], 'VariableNames',{'time','in1','in2'} );
T = join(T, array2table( ...
    [res.cal_time.time res.cal_time.signals.values], ...
    'VariableNames',{'time','cal_time'}) );
writetable(T, 'simex2_constraint_inputs_etc.csv')


==> simulation/simex2_constraint.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd
csvdata = pd.read_csv('simex1_proposed_outputs.csv')
time_case2 = csvdata['time']
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']
h3_case2 = pbase*csvdata['pressure']/1000 + 780

csvdata = pd.read_csv('simex2_constraint_outputs.csv')
time_case3 = csvdata['time']
h1_case3 = Pbase*csvdata['power']
h2_case3 = Qbase*csvdata['heatflow']    
h3_case3 = pbase*csvdata['pressure']/1000 + 780

## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case2])
pref1 = (1.0 + 0.2*regd_profile)*Pbase
pref2 = (1.0 + 0.4*regd_profile)*Pbase

# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,5))
plotNum = 3;
xlim=(0,2400)

## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
#plt.plot(time_case1, h1_case1,    label='$Y_1^\mathrm{AS}=0$', zorder=2, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h1_case2, label='w/o pressure const.', zorder=2, ls='-', lw=1.5, c='b')
plt.plot(time_case3, h1_case3, label='w/  pressure const.', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case2, pref2,  label='reference',  zorder=3, ls=':',  lw=2, c='r')
#plt.plot(time_case1, pref1,  label='',  zorder=3, ls=':',  lw=2, c='k')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(0.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
#plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h2_case2, label='w/o pressure const.', zorder=1, ls='-', lw=1.5, c='b')
plt.plot(time_case3, h2_case3, label='w/ pressure const.', zorder=1, ls='-', lw=1.5, c='g')
plt.axhline(y=1.69, ls=':', label='reference', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
# plt.legend(loc='upper right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )

## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
#plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
plt.axhline(y=830, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=730, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(700,950)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)

# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex2_constraint_outputs.pdf', bbox_inches="tight")
plt.show()

### 入力 ##############################################################################################
# plt.clf()
# plt.figure(figsize=(5,1.5))
# xlim=(0,2400)

# csvdata = pd.read_csv('simex1_proposed_inputs_etc.csv')
# time = csvdata['time']
# in1 = csvdata['in1']
# in2 = csvdata['in2']

# plt.plot(time, in1, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
# plt.plot(time, in2, label='input 2', zorder=3, ls='-', lw=1.5, c='g')
# # 水平線
# # x軸とy軸のラベルを設定します
# #plt.xlabel('')
# plt.xlabel('Time [s]', fontsize=10)
# plt.ylabel('Inputs [pu]',fontsize=10, labelpad=10)
# # x軸とy軸のプロット範囲を設定します
# plt.xlim(xlim)
# plt.ylim(0,1)
# # x軸とy軸の目盛りを設定を設定します
# plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

# plt.yticks(fontsize=10)
# plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
# plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )

# # グラフの周囲の余白をゼロに設定します
# plt.margins(0)
# plt.savefig('simex1_proposed_inputs.pdf', bbox_inches="tight")
# plt.show()

### 計算時間 ##############################################################################################
# plt.clf()
# plt.figure(figsize=(5,1.5))
# xlim=(0,2400)

# csvdata = pd.read_csv('simex1_proposed_inputs_etc.csv')
# time = csvdata['time']
# caltime = csvdata['cal_time']

# plt.plot(time, caltime, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
# # 水平線
# # x軸とy軸のラベルを設定します
# #plt.xlabel('')
# plt.xlabel('Time [s]', fontsize=10)
# plt.ylabel('Calculation Time [s]',fontsize=10, labelpad=10)
# # x軸とy軸のプロット範囲を設定します
# plt.xlim(xlim)
# plt.ylim(0,1)
# # x軸とy軸の目盛りを設定を設定します
# plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

# plt.yticks(fontsize=10)
# plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
# # plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
# #            frameon=True, #凡例の囲みは不必要
# #            fontsize=7, #凡例のフォントサイズ
# #            handlelength = 1.2,
# #            ncol=1, labelspacing=0.1 #凡例の並び方
# #            )

# # グラフの周囲の余白をゼロに設定します
# plt.margins(0)
# plt.savefig('simex1_proposed_caltime.pdf', bbox_inches="tight")


         

==> simulation/simex2_constraints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    127463,       3047]
NotebookOptionsPosition[    121331,       2934]
NotebookOutlinePosition[    121781,       2952]
CellTagsIndexPosition[    121738,       2949]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CForms for Simulink implementation", "Title",
 CellChangeTimes->{{3.7789791667560034`*^9, 3.778979182049065*^9}, {
  3.78011465562792*^9, 3.780114660898655*^9}, {3.7900481550881844`*^9, 
  3.7900481943456144`*^9}, {3.790542181471818*^9, 3.7905422055233727`*^9}, {
  3.790542320052578*^9, 3.7905423477168636`*^9}, {3.8020555107812524`*^9, 
  3.8020555540216894`*^9}},ExpressionUUID->"d8730f82-c403-4475-bd0a-\
d29be45f210e"],

Cell["\<\
Table of Contents 
1. Definition of System Model
2. Partial Linearization and Design of Lower-level Controller\
\>", "Text",
 CellChangeTimes->{{3.7905421947757783`*^9, 3.790542313585168*^9}, {
  3.7918379902128663`*^9, 
  3.791837991118913*^9}},ExpressionUUID->"bd99c5f2-09c4-4ce3-9004-\
ad2a4886284e"],

Cell[CellGroupData[{

Cell["1. Model Equations", "Section",
 CellChangeTimes->{{3.635746072013135*^9, 3.635746078544495*^9}, {
  3.635822567019912*^9, 3.6358225828004456`*^9}, {3.6358267595803432`*^9, 
  3.635826804584384*^9}, {3.635827006467152*^9, 3.6358270224308066`*^9}, {
  3.639375485585427*^9, 3.6393755096094694`*^9}, {3.641611005708687*^9, 
  3.6416110072062893`*^9}, {3.641876884326312*^9, 3.6418768845759125`*^9}, {
  3.641876961816753*^9, 3.6418770390680885`*^9}, {3.641877211089591*^9, 
  3.6418772219472103`*^9}, {3.641877854081706*^9, 3.6418778738469405`*^9}, {
  3.661577974890561*^9, 3.661577986250678*^9}, {3.778979253116067*^9, 
  3.7789792562871847`*^9}, {3.780089906928833*^9, 3.780089910801177*^9}, {
  3.8020565489916005`*^9, 
  3.802056553239244*^9}},ExpressionUUID->"8bbe9983-60b9-4f81-ae87-\
d8e33755d467"],

Cell[CellGroupData[{

Cell["Electricity", "Subsection",
 CellChangeTimes->{{3.7789849603513346`*^9, 3.7789849630383663`*^9}, {
   3.7800873920815*^9, 3.780087392374914*^9}, 3.789764076375491*^9, {
   3.8020557009729557`*^9, 3.8020557369468126`*^9}, {3.8020565356831617`*^9, 
   3.802056583360741*^9}},ExpressionUUID->"a35494df-9477-4688-9693-\
112302b880a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Delta]dt", "[", 
   RowBox[{"\[Delta]_", ",", "\[Omega]_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SubscriptBox["te", "i"]], 
   SubscriptBox["\[Omega]", "i"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Omega]dt", "[", 
    RowBox[{"\[Delta]_", ",", "\[Omega]_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SubscriptBox["te", "i"]], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["Pm", "i"], " ", "-", 
      RowBox[{
       SubscriptBox["Da", "i"], " ", 
       SubscriptBox["\[Omega]", "i"]}], " ", "-", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["Ee", "i"], "2"], 
       SubscriptBox["G", 
        RowBox[{"i", ",", "i"}]]}], "-", 
      RowBox[{
       SubscriptBox["Ee", "i"], 
       SubscriptBox["Ee", "0"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["B", 
           RowBox[{"i", ",", "0"}]], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Delta]", "i"], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["G", 
           RowBox[{"i", ",", "0"}]], 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Delta]", "i"], "]"}]}]}], ")"}]}], " ", "-", 
      RowBox[{
       SubscriptBox["Ee", "i"], 
       SubscriptBox["Ee", "j"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["B", 
           RowBox[{"i", ",", "j"}]], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            SubscriptBox["\[Delta]", "i"], "-", 
            SubscriptBox["\[Delta]", "j"]}], "]"}]}], " ", "-", 
         RowBox[{
          SubscriptBox["G", 
           RowBox[{"i", ",", "j"}]], 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[Delta]", "i"], "-", 
            SubscriptBox["\[Delta]", "j"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "inf"], "[", 
    RowBox[{
    "\[Delta]1_", ",", "\[Omega]1_", ",", "\[Delta]2_", ",", "\[Omega]2_"}], 
    "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["G", 
        RowBox[{"0", ",", "0"}]]}], 
      SuperscriptBox[
       SubscriptBox["Ee", "0"], "2"]}], "+", 
     RowBox[{
      SubscriptBox["Ee", "1"], 
      SubscriptBox["Ee", "0"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["B", 
          RowBox[{"1", ",", "0"}]], " ", 
         RowBox[{"Sin", "[", "\[Delta]1", "]"}]}], "-", 
        RowBox[{
         SubscriptBox["G", 
          RowBox[{"1", ",", "0"}]], 
         RowBox[{"Cos", "[", "\[Delta]1", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["Ee", "2"], 
      SubscriptBox["Ee", "0"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["B", 
          RowBox[{"2", ",", "0"}]], " ", 
         RowBox[{"Sin", "[", "\[Delta]2", "]"}]}], "-", 
        RowBox[{
         SubscriptBox["G", 
          RowBox[{"2", ",", "0"}]], 
         RowBox[{"Cos", "[", 
          RowBox[{"0", "-", "\[Delta]2"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8020557530567603`*^9, 3.802055761115222*^9}, {
  3.802055793859709*^9, 3.802055827230526*^9}, {3.8020559045299377`*^9, 
  3.8020559257292814`*^9}, {3.8020560165515566`*^9, 3.8020560438835077`*^9}, {
  3.802067989049625*^9, 3.802067991205872*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"493130f9-ba79-4787-854f-ed036a1ef542"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Heat", "Subsection",
 CellChangeTimes->{{3.7789849603513346`*^9, 3.7789849630383663`*^9}, {
   3.7800873920815*^9, 3.780087392374914*^9}, 3.789764076375491*^9, {
   3.8020557009729557`*^9, 3.8020557369468126`*^9}, {3.8020565356831617`*^9, 
   3.802056583360741*^9}, {3.8020625090701075`*^9, 
   3.802062511753934*^9}},ExpressionUUID->"283020c0-1f20-4c7a-8f0e-\
d56a82d41abb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dp1dt", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SubscriptBox["th", "1"]], 
   RowBox[{"(", 
    RowBox[{"Q1", "-", " ", 
     SubscriptBox["QL", "1"], " ", "-", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " "}], "4"], " ", 
      SubscriptBox["h", "c"], " ", 
      SubscriptBox["\[Rho]", "s"], " ", "U"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dp2dt", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SubscriptBox["th", "2"]], 
   RowBox[{"(", 
    RowBox[{"Q2", "-", " ", 
     SubscriptBox["QL", "2"], " ", "+", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " "}], "4"], 
      SubscriptBox["h", "c"], 
      SubscriptBox["\[Rho]", "s"], " ", "U"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwdt", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SubscriptBox["th", "3"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"p1", "-", "p2"}], 
      RowBox[{" ", 
       SubscriptBox["\[Rho]", "s"]}]], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Lambda]", " ", "L"}], 
       RowBox[{"2", "d"}]], "U", " ", "U"}]}], " ", 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Q", "12"], "[", 
    RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox["\[Pi]", "4"], " ", 
    SubscriptBox["h", "c"], " ", 
    SubscriptBox["\[Rho]", "s"], " ", "U"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p", "mean"], "[", 
    RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], ":=", " ", 
   FractionBox[
    RowBox[{"p1", "+", "p2"}], "2"]}], " ", 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8020625185178595`*^9, 3.802062554720105*^9}, {
  3.8020679983228164`*^9, 3.802068015691429*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"58c9c020-a405-4f78-810e-e014b1ef3448"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gas turbine", "Subsection",
 CellChangeTimes->{{3.7789849603513346`*^9, 3.7789849630383663`*^9}, {
   3.7800873920815*^9, 3.780087392374914*^9}, 3.789764076375491*^9, {
   3.8020557009729557`*^9, 3.8020557369468126`*^9}, {3.8020565356831617`*^9, 
   3.802056583360741*^9}, {3.8020625090701075`*^9, 3.802062511753934*^9}, {
   3.802064519131892*^9, 
   3.8020645267984333`*^9}},ExpressionUUID->"a8bbfd87-8a3c-41d0-ab85-\
00e3e086084c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["fg", "1"], "[", 
    RowBox[{"u_", ",", "V_", ",", "Pg_", ",", "Pgg_", ",", "i_"}], "]"}], ":=",
    " ", 
   RowBox[{
    FractionBox["1", 
     SubscriptBox["tv", "i"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["V", "i"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Alpha]", "i"]}], ")"}], 
       SubscriptBox["u", "i"]}], "+", 
      SubscriptBox["\[Alpha]", "i"]}], ")"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["fg", "2"], "[", 
   RowBox[{"u_", ",", "V_", ",", "Pg_", ",", "Pgg_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SubscriptBox["tf", "i"]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["V", "i"], " ", "-", " ", 
     SubscriptBox["Pg", "i"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["fg", "3"], "[", 
   RowBox[{"u_", ",", "V_", ",", "Pg_", ",", "Pgg_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SubscriptBox["tcd", "i"]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Pg", "i"], " ", "-", " ", 
     SubscriptBox["Pgg", "i"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pm", "[", 
   RowBox[{"Pgg_", ",", "\[Alpha]_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["ke", "i"], 
   FractionBox["1", 
    RowBox[{"1", "-", 
     SubscriptBox["\[Alpha]", "i"]}]], 
   RowBox[{"(", " ", 
    RowBox[{
     SubscriptBox["Pgg", "i"], "-", 
     SubscriptBox["\[Alpha]", "i"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", 
   RowBox[{"Pg_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["kh", "i"], 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SubscriptBox["\[Beta]", "i"]}]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Pg", "i"], "+", 
     SubscriptBox["\[Beta]", "i"]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8020649974097004`*^9, 3.8020649984558997`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3477c89c-7d78-4e9c-82a8-934568971027"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setting of parameters", "Subsection",
 CellChangeTimes->{{3.6418780973027334`*^9, 3.641878145085617*^9}, {
  3.6562975487387543`*^9, 3.656297562369825*^9}, {3.662269870270093*^9, 
  3.662269872525751*^9}, {3.7897642674371977`*^9, 
  3.7897642702022257`*^9}},ExpressionUUID->"00c16fa2-8fb4-4145-8bec-\
b572de1d703c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ratedvalues", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", "r"], "\[Rule]", " ", 
      RowBox[{"1000", "*", 
       SuperscriptBox["10", "3"]}]}], ",", 
     RowBox[{
      SubscriptBox["h", "r"], "\[Rule]", 
      FractionBox[
       RowBox[{"800", "*", 
        SuperscriptBox["10", "3"]}], "4.16"]}], ",", 
     RowBox[{
      SubscriptBox["\[Rho]", "r"], "\[Rule]", " ", "4.16"}], ",", 
     RowBox[{
      SubscriptBox["e", "1"], "\[Rule]", "3800"}], ",", 
     RowBox[{
      SubscriptBox["e", "2"], "\[Rule]", "3800"}], ",", 
     RowBox[{"L", "\[Rule]", "200"}], ",", 
     RowBox[{"d", "\[Rule]", "0.2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"parameter", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["tv", "i"], "\[Rule]", "0.05"}], ",", 
         RowBox[{
          SubscriptBox["tf", "i"], "\[Rule]", "0.4"}], ",", 
         RowBox[{
          SubscriptBox["tcd", "i"], "\[Rule]", "0.1"}], ",", 
         RowBox[{
          SubscriptBox["\[Alpha]", "i"], "\[Rule]", "0.23"}], ",", 
         RowBox[{
          SubscriptBox["\[Beta]", "i"], "\[Rule]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["ke", "1"], "\[Rule]", "1.5"}], ",", 
       RowBox[{
        SubscriptBox["ke", "2"], "\[Rule]", "0.6"}], ",", 
       RowBox[{
        SubscriptBox["kh", "1"], "\[Rule]", "6"}], ",", 
       RowBox[{
        SubscriptBox["kh", "2"], "\[Rule]", "6"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["te", "1"], "\[Rule]", " ", "0.23"}], ",", 
       RowBox[{
        SubscriptBox["te", "2"], "\[Rule]", "0.23"}], ",", 
       RowBox[{
        SubscriptBox["Da", "1"], "\[Rule]", "0.05"}], ",", 
       RowBox[{
        SubscriptBox["Da", "2"], "\[Rule]", "0.05"}], ",", 
       RowBox[{
        SubscriptBox["Ee", "0"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["Ee", "1"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["Ee", "2"], "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["B", 
         RowBox[{"1", ",", "0"}]], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["B", 
         RowBox[{"2", ",", "0"}]], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["B", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", "0.5"}], ",", 
       RowBox[{
        SubscriptBox["B", 
         RowBox[{"2", ",", "1"}]], "\[Rule]", "0.5"}], ",", 
       RowBox[{
        SubscriptBox["G", 
         RowBox[{"0", ",", "0"}]], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["G", 
         RowBox[{"1", ",", "1"}]], "\[Rule]", "0.0"}], ",", 
       RowBox[{
        SubscriptBox["G", 
         RowBox[{"2", ",", "2"}]], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["G", 
         RowBox[{"1", ",", "0"}]], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["G", 
         RowBox[{"2", ",", "0"}]], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["G", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["G", 
         RowBox[{"2", ",", "1"}]], "\[Rule]", "0"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["QL", "1"], "\[Rule]", "2"}], ",", 
       RowBox[{
        SubscriptBox["QL", "2"], "\[Rule]", "5"}], ",", 
       RowBox[{"\[Lambda]", "\[Rule]", "0.016"}], ",", 
       RowBox[{"L", "\[Rule]", "200"}], ",", 
       RowBox[{"d", "\[Rule]", "0.2"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["th", "1"], "\[Rule]", 
         FractionBox[
          RowBox[{
           SubscriptBox["Q", "r"], 
           SubscriptBox["e", "1"]}], 
          RowBox[{
           SuperscriptBox["d", "4"], 
           SuperscriptBox[
            SubscriptBox["h", "r"], "2"], 
           SubscriptBox["\[Rho]", "r"]}]]}], ",", 
        RowBox[{
         SubscriptBox["th", "2"], "\[Rule]", 
         FractionBox[
          RowBox[{
           SubscriptBox["Q", "r"], 
           SubscriptBox["e", "1"]}], 
          RowBox[{
           SuperscriptBox["d", "4"], 
           SuperscriptBox[
            SubscriptBox["h", "r"], "2"], 
           SubscriptBox["\[Rho]", "r"]}]]}], ",", 
        RowBox[{
         SubscriptBox["th", "3"], "\[Rule]", 
         FractionBox[
          RowBox[{
           SuperscriptBox["d", "2"], "L", " ", 
           SubscriptBox["\[Rho]", "r"], 
           SubscriptBox["h", "r"]}], 
          SubscriptBox["Q", "r"]]}], ",", 
        RowBox[{
         SubscriptBox["h", "c"], "\[Rule]", 
         FractionBox[
          RowBox[{"2047", "*", 
           SuperscriptBox["10", "3"]}], 
          SubscriptBox["h", "r"]]}], ",", 
        RowBox[{
         SubscriptBox["\[Rho]", "s"], "\[Rule]", " ", 
         FractionBox["4.16", 
          SubscriptBox["\[Rho]", "r"]]}]}], "}"}], "/.", " ", 
      "ratedvalues"}]}], "\[IndentingNewLine]", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["w", "rated"], "=", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["Q", "r"], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "2"], "*", 
       SubscriptBox["h", "r"], "*", 
       SubscriptBox["\[Rho]", "r"]}], ")"}]}], "/.", "ratedvalues"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", "rated"], "=", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Rho]", "r"], "*", 
     SuperscriptBox[
      SubscriptBox["w", "rated"], "2"]}], " ", "/.", " ", "ratedvalues"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.661578434909461*^9, 3.661578437561661*^9}, {
   3.6615846967030697`*^9, 3.6615846968019543`*^9}, {3.661584811554755*^9, 
   3.661584811747311*^9}, {3.662268717895348*^9, 3.662268720221054*^9}, {
   3.662268785771657*^9, 3.6622687883186913`*^9}, {3.664334342054922*^9, 
   3.6643343793978252`*^9}, {3.664334531694262*^9, 3.664334533439588*^9}, {
   3.664335569604411*^9, 3.664335570032997*^9}, 3.664341193824785*^9, {
   3.66441385135845*^9, 3.66441391769864*^9}, {3.664413993132985*^9, 
   3.6644140183958178`*^9}, {3.664414092206874*^9, 3.6644141208121033`*^9}, {
   3.664414290552877*^9, 3.664414293121757*^9}, {3.6644171286073313`*^9, 
   3.6644171938089933`*^9}, {3.664417630106414*^9, 3.664417633346168*^9}, {
   3.664417792679833*^9, 3.6644178053861*^9}, {3.664417864598975*^9, 
   3.664417891918717*^9}, {3.6644179504504232`*^9, 3.664417955881124*^9}, {
   3.664418189552449*^9, 3.664418189669034*^9}, {3.664418242559937*^9, 
   3.664418297355742*^9}, {3.664419391009066*^9, 3.664419394456213*^9}, {
   3.664419509343666*^9, 3.6644195290996237`*^9}, {3.664419806394665*^9, 
   3.66441980651191*^9}, {3.664420015670925*^9, 3.664420032557557*^9}, {
   3.6644201072743597`*^9, 3.664420129534864*^9}, {3.6644202075278807`*^9, 
   3.664420234419551*^9}, 3.781845780086608*^9, 3.7818458126554356`*^9, {
   3.7818464646569324`*^9, 3.7818464675438523`*^9}, {3.7818465314289513`*^9, 
   3.781846648295703*^9}, {3.78184671300886*^9, 3.7818467487850575`*^9}, {
   3.781847072543969*^9, 3.781847133088058*^9}, {3.8020563182502623`*^9, 
   3.8020563194779825`*^9}, 3.802068027792057*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"7e1d4679-42ae-438f-a962-4f4205a3d8cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["tv", "1"], "\[Rule]", "0.05`"}], ",", 
   RowBox[{
    SubscriptBox["tf", "1"], "\[Rule]", "0.4`"}], ",", 
   RowBox[{
    SubscriptBox["tcd", "1"], "\[Rule]", "0.1`"}], ",", 
   RowBox[{
    SubscriptBox["\[Alpha]", "1"], "\[Rule]", "0.23`"}], ",", 
   RowBox[{
    SubscriptBox["\[Beta]", "1"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["tv", "2"], "\[Rule]", "0.05`"}], ",", 
   RowBox[{
    SubscriptBox["tf", "2"], "\[Rule]", "0.4`"}], ",", 
   RowBox[{
    SubscriptBox["tcd", "2"], "\[Rule]", "0.1`"}], ",", 
   RowBox[{
    SubscriptBox["\[Alpha]", "2"], "\[Rule]", "0.23`"}], ",", 
   RowBox[{
    SubscriptBox["\[Beta]", "2"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["ke", "1"], "\[Rule]", "1.5`"}], ",", 
   RowBox[{
    SubscriptBox["ke", "2"], "\[Rule]", "0.6`"}], ",", 
   RowBox[{
    SubscriptBox["kh", "1"], "\[Rule]", "6"}], ",", 
   RowBox[{
    SubscriptBox["kh", "2"], "\[Rule]", "6"}], ",", 
   RowBox[{
    SubscriptBox["te", "1"], "\[Rule]", "0.23`"}], ",", 
   RowBox[{
    SubscriptBox["te", "2"], "\[Rule]", "0.23`"}], ",", 
   RowBox[{
    SubscriptBox["Da", "1"], "\[Rule]", "0.05`"}], ",", 
   RowBox[{
    SubscriptBox["Da", "2"], "\[Rule]", "0.05`"}], ",", 
   RowBox[{
    SubscriptBox["Ee", "0"], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["Ee", "1"], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["Ee", "2"], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["B", 
     RowBox[{"1", ",", "0"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["B", 
     RowBox[{"2", ",", "0"}]], "\[Rule]", "1"}], ",", 
   RowBox[{
    SubscriptBox["B", 
     RowBox[{"1", ",", "2"}]], "\[Rule]", "0.5`"}], ",", 
   RowBox[{
    SubscriptBox["B", 
     RowBox[{"2", ",", "1"}]], "\[Rule]", "0.5`"}], ",", 
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"0", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"1", ",", "1"}]], "\[Rule]", "0.`"}], ",", 
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"2", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"1", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"2", ",", "0"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"1", ",", "2"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"2", ",", "1"}]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["QL", "1"], "\[Rule]", "2"}], ",", 
   RowBox[{
    SubscriptBox["QL", "2"], "\[Rule]", "5"}], ",", 
   RowBox[{"\[Lambda]", "\[Rule]", "0.016`"}], ",", 
   RowBox[{"L", "\[Rule]", "200"}], ",", 
   RowBox[{"d", "\[Rule]", "0.2`"}], ",", 
   RowBox[{
    SubscriptBox["th", "1"], "\[Rule]", "15.437499999999998`"}], ",", 
   RowBox[{
    SubscriptBox["th", "2"], "\[Rule]", "15.437499999999998`"}], ",", 
   RowBox[{
    SubscriptBox["th", "3"], "\[Rule]", "6.4`"}], ",", 
   RowBox[{
    SubscriptBox["h", "c"], "\[Rule]", "10.644400000000003`"}], ",", 
   RowBox[{
    SubscriptBox["\[Rho]", "s"], "\[Rule]", "1.`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6615784155615883`*^9, 3.661578455464135*^9}, 
   3.661578569814085*^9, 3.661579056915688*^9, 3.661580509918623*^9, 
   3.661583368228445*^9, 3.6615845894629173`*^9, 3.661584697262713*^9, 
   3.661584812230591*^9, 3.661585901407877*^9, 3.661587999909659*^9, 
   3.661640655494203*^9, 3.661640817130371*^9, 3.661643224279768*^9, 
   3.661643308598572*^9, 3.66165586252035*^9, 3.662268186757206*^9, 
   3.662268720585732*^9, 3.6622687886767683`*^9, 3.662270782563583*^9, 
   3.66227124651031*^9, 3.664333448344845*^9, {3.664334379737306*^9, 
   3.66433438424936*^9}, 3.664334506003743*^9, 3.664334539708729*^9, {
   3.664334571436098*^9, 3.66433462436668*^9}, 3.664334832418949*^9, 
   3.664341198244453*^9, {3.6644139380818577`*^9, 3.66441397442395*^9}, {
   3.6644140222089643`*^9, 3.66441404458344*^9}, {3.66441409824022*^9, 
   3.664414121311802*^9}, 3.66441429385882*^9, 3.664416669798843*^9, {
   3.664417130506666*^9, 3.6644171581898947`*^9}, 3.664417194775247*^9, {
   3.6644172262800922`*^9, 3.664417248334795*^9}, 3.664417338837494*^9, 
   3.664417805784676*^9, {3.664417867902432*^9, 3.664417892234907*^9}, {
   3.6644179517588654`*^9, 3.664417956306281*^9}, 3.6644181927519693`*^9, {
   3.6644182440023737`*^9, 3.664418297861574*^9}, 3.664419394959929*^9, {
   3.664419512915779*^9, 3.6644195295056973`*^9}, 3.6644198069452343`*^9, {
   3.66442001891089*^9, 3.6644200329539843`*^9}, {3.664420110499817*^9, 
   3.664420156502832*^9}, {3.664420208148926*^9, 3.664420248598967*^9}, 
   3.664420379865768*^9, {3.664420589518814*^9, 3.664420595824809*^9}, 
   3.664421276894969*^9, 3.664421529999276*^9, 3.664422028081943*^9, 
   3.664422147649499*^9, 3.6677751529963408`*^9, 3.6690934648024883`*^9, 
   3.669100598393589*^9, 3.669100910354847*^9, 3.669103419260508*^9, 
   3.6691050035023746`*^9, 3.7789785781121874`*^9, 3.7789850086524644`*^9, 
   3.7789887952964334`*^9, 3.7795000070339828`*^9, 3.780086270741803*^9, 
   3.7800934452454214`*^9, {3.7800945545387526`*^9, 3.7800945719403887`*^9}, 
   3.780171010421971*^9, 3.7802255187756076`*^9, 3.7802919709355006`*^9, 
   3.7803530609634943`*^9, 3.7803533333304434`*^9, 3.78035353796204*^9, 
   3.7803643694496813`*^9, 3.7803644744679394`*^9, 3.7803646484138346`*^9, 
   3.7806027597360363`*^9, 3.7806029163881416`*^9, 3.7806034193250823`*^9, 
   3.7806034871108694`*^9, 3.780603627170289*^9, 3.7806037790393467`*^9, 
   3.780965408725494*^9, 3.780986142152038*^9, 3.781086703067216*^9, 
   3.781162805826393*^9, 3.78134017142758*^9, 3.7813408623490224`*^9, 
   3.781844568881977*^9, {3.781846615756384*^9, 3.781846650145868*^9}, {
   3.781846731942398*^9, 3.781846752711258*^9}, 3.7818471336613555`*^9, 
   3.7818479813108444`*^9, 3.781856579166622*^9, 3.7818598144002113`*^9, 
   3.781921716805314*^9, 3.782162933153138*^9, 3.782632771781315*^9, 
   3.789705218493365*^9, 3.789761732755376*^9, 3.789852539811927*^9, 
   3.7898525970854225`*^9, 3.789852662770502*^9, 3.7904678319104304`*^9, 
   3.7905538597004523`*^9, 3.7905539354938045`*^9, 3.7905539789263396`*^9, 
   3.7905553394965887`*^9, 3.790563273964963*^9, 3.790758653645546*^9, 
   3.7907664594830947`*^9, 3.7907679682210093`*^9, 3.79076813249161*^9, 
   3.790768649048666*^9, 3.790770579054991*^9, 3.7918379332767696`*^9, 
   3.7918379699987373`*^9, 3.7920988077934504`*^9, {3.80194389145277*^9, 
   3.8019439063748426`*^9}, 3.8019445092496777`*^9, 3.8019446948191423`*^9, 
   3.8019778367199583`*^9, 3.802036874215187*^9, 3.802054725161604*^9, 
   3.8020563199626865`*^9, 3.8020592031783876`*^9, 3.8020598946493964`*^9, 
   3.8020600018937807`*^9, 3.8020607874281406`*^9, 3.802063957970995*^9, 
   3.802067066293315*^9, {3.8020680216065893`*^9, 3.8020680414016876`*^9}, 
   3.802069752713414*^9, 3.802070228012904*^9, 3.802070277518598*^9, 
   3.802070313109741*^9, 3.802113453778922*^9, 3.802113800337159*^9, 
   3.8021138518105955`*^9, 3.8021171602211485`*^9, 3.802117421631281*^9, 
   3.8021175732301083`*^9, {3.802117631916274*^9, 3.802117654260551*^9}, 
   3.8021191159358788`*^9, 3.8021206527287626`*^9, 3.802120748996483*^9, 
   3.803063093792673*^9, 3.8030644514000063`*^9, 3.803064824545317*^9, 
   3.803074937606083*^9, 3.8030750749486866`*^9, 3.8030752651169825`*^9, 
   3.8030768323877397`*^9, 3.8030771980134697`*^9, 3.803077589219934*^9, 
   3.8030790226059837`*^9, 3.803080613247549*^9, 3.8031744963751893`*^9, 
   3.8031745995492764`*^9, 3.844226308139712*^9, 3.844226996417339*^9, 
   3.8442271340349827`*^9, 3.8443994069003477`*^9, 3.8444534683197813`*^9, 
   3.8444535228731375`*^9, {3.844453589406228*^9, 3.844453685372892*^9}, 
   3.8444538676085787`*^9, 3.844453898458722*^9, 3.8444612634204807`*^9, 
   3.844461929062204*^9, 3.8445083406523747`*^9, 3.844813344299629*^9, 
   3.8448142151097517`*^9, 3.8678010890057707`*^9, 3.867812923338711*^9, 
   3.8678129675689874`*^9, 3.8678130836039143`*^9, 3.8679730622458363`*^9, 
   3.8686391501343193`*^9, 3.8686480195655317`*^9, 3.8686507747781487`*^9, 
   3.868654760126317*^9, 3.868654980387077*^9, 3.8686552425283213`*^9, 
   3.8686553135145416`*^9, 3.868658211394122*^9, 3.868658295057074*^9, 
   3.868658661614602*^9, 3.868659255038349*^9, 3.868902621503675*^9, 
   3.8690808082817755`*^9, 3.8690814369567213`*^9, 3.8699396892256002`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"3dfb4cbd-c095-40f7-a94f-72586ddb999a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vector fields for model implementation", "Subsection",
 CellChangeTimes->{{3.6418780973027334`*^9, 3.641878145085617*^9}, {
  3.6562975487387543`*^9, 3.656297562369825*^9}, {3.662269870270093*^9, 
  3.662269872525751*^9}, {3.7897642674371977`*^9, 3.7897642702022257`*^9}, {
  3.802067886575465*^9, 
  3.8020679071016083`*^9}},ExpressionUUID->"3f32a6f1-547b-4902-a7e9-\
5cc37435fa4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DerivOfElectricity", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"d\[Delta]dt", "[", 
       RowBox[{"\[Delta]", ",", "\[Omega]", ",", "1", ",", "2"}], "]"}], ",", 
      RowBox[{"d\[Omega]dt", "[", 
       RowBox[{"\[Delta]", ",", "\[Omega]", ",", "1", ",", "2"}], "]"}], ",", 
      " ", 
      RowBox[{"d\[Delta]dt", "[", 
       RowBox[{"\[Delta]", ",", "\[Omega]", ",", "2", ",", "1"}], "]"}], ",", 
      RowBox[{"d\[Omega]dt", "[", 
       RowBox[{"\[Delta]", ",", "\[Omega]", ",", "2", ",", "1"}], "]"}]}], 
     " ", "}"}], "  ", "/.", " ", "parameter"}], " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]", "1"], "\[Rule]", " ", "del1"}], ",", " ", 
     RowBox[{
      SubscriptBox["\[Delta]", "2"], "\[Rule]", " ", "del2"}], ",", " ", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], "\[Rule]", " ", "omg1"}], ",", "  ", 
     RowBox[{
      SubscriptBox["\[Omega]", "2"], "\[Rule]", " ", "omg2"}], ",", " ", 
     RowBox[{
      SubscriptBox["Pm", "1"], "\[Rule]", " ", "pm1"}], ",", " ", 
     RowBox[{
      SubscriptBox["Pm", "2"], "\[Rule]", " ", "pm2"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8020562655929785`*^9, 3.802056291347183*^9}, {
  3.8020563307787814`*^9, 3.802056467924254*^9}, {3.8020565237001877`*^9, 
  3.8020565257586875`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f3b56884-2486-4f21-b0cc-d87de74b9496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4.3478260869565215`", " ", "omg1"}], ",", 
   RowBox[{"4.3478260869565215`", " ", 
    RowBox[{"(", 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.05`", " ", "omg1"}], "+", "pm1", "-", 
      RowBox[{"Sin", "[", "del1", "]"}], "-", 
      RowBox[{"0.5`", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"del1", "-", "del2"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{"4.3478260869565215`", " ", "omg2"}], ",", 
   RowBox[{"4.3478260869565215`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.05`"}], " ", "omg2"}], "+", "pm2", "+", 
      RowBox[{"0.5`", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"del1", "-", "del2"}], "]"}]}], "-", 
      RowBox[{"Sin", "[", "del2", "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802056328018159*^9, 3.802056372016569*^9}, {
   3.8020564204321785`*^9, 3.8020564723514194`*^9}, {3.8020565194435635`*^9, 
   3.8020565271030936`*^9}, 3.8020565952878666`*^9, {3.8020591980391245`*^9, 
   3.802059203265156*^9}, 3.802059894743147*^9, 3.8020599451424513`*^9, 
   3.802060001986533*^9, 3.802060787549816*^9, 3.802062684662828*^9, 
   3.8020639581774426`*^9, 3.802067066404021*^9, 3.802068021701335*^9, 
   3.8020697527931995`*^9, 3.802070228098674*^9, 3.802070277596389*^9, 
   3.80207031318853*^9, 3.802113453879653*^9, 3.80211380041196*^9, 
   3.8021138518784127`*^9, 3.802117160296945*^9, 3.8021174217240343`*^9, 
   3.8021175733238573`*^9, {3.80211763200802*^9, 3.802117654349311*^9}, 
   3.8021191160186577`*^9, 3.802120652817527*^9, 3.802120749089238*^9, 
   3.80306309386847*^9, 3.803064451507718*^9, 3.803064824616129*^9, 
   3.803074937690854*^9, 3.8030750750384483`*^9, 3.8030752651877923`*^9, 
   3.803076832466529*^9, 3.8030771980842805`*^9, 3.8030775892837625`*^9, 
   3.8030790226738005`*^9, 3.8030806133183594`*^9, 3.803174496481903*^9, 
   3.803174599644023*^9, 3.8442263081925697`*^9, 3.8442269964711914`*^9, 
   3.844227134089835*^9, 3.8443994069523044`*^9, 3.8444534684205914`*^9, 
   3.844453522973428*^9, {3.8444535894859858`*^9, 3.8444536854630957`*^9}, 
   3.8444538677236223`*^9, 3.8444538985752144`*^9, 3.844461263523656*^9, 
   3.844461929194566*^9, 3.844508340767069*^9, 3.8448133443875294`*^9, 
   3.8448142151705885`*^9, 3.8678010890579205`*^9, 3.867812926992833*^9, 
   3.867812967635786*^9, 3.8678130836894007`*^9, 3.8679730623076105`*^9, 
   3.8686391501655684`*^9, 3.868648019612379*^9, 3.868650774797142*^9, 
   3.8686547601532965`*^9, 3.8686549804191628`*^9, 3.8686552425475035`*^9, 
   3.8686553135348234`*^9, 3.8686582114215465`*^9, 3.8686582950772285`*^9, 
   3.8686586616257243`*^9, 3.8686592550706005`*^9, 3.868902621564745*^9, 
   3.8690808083024845`*^9, 3.8690814369567213`*^9, 3.869939689257724*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"78666e5a-d032-4e19-8afa-05d4750042f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DerivOfHeat", " ", "=", " ", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"dp1dt", "[", 
      RowBox[{"p1", ",", "p2", ",", "w"}], "]"}], ",", 
     RowBox[{"dp2dt", "[", 
      RowBox[{"p1", ",", "p2", ",", "w"}], "]"}], ",", 
     RowBox[{"dwdt", "[", 
      RowBox[{"p1", ",", "p2", ",", "w"}], "]"}]}], " ", "}"}], "  ", "/.", 
   " ", "parameter", " "}]}]], "Input",
 CellChangeTimes->{{3.8020626018890443`*^9, 3.8020626714651003`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"50b97c2f-9ee9-40d8-b6fb-194c86a81c71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.06477732793522267`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q1", "-", 
      RowBox[{"8.360092210467801`", " ", "w"}]}], ")"}]}], ",", 
   RowBox[{"0.06477732793522267`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "Q2", "+", 
      RowBox[{"8.360092210467801`", " ", "w"}]}], ")"}]}], ",", 
   RowBox[{"0.15625`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.`", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "-", "p2"}], ")"}]}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["w", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8020626038887005`*^9, {3.802062672138301*^9, 3.8020626863203993`*^9}, 
   3.8020639582821636`*^9, 3.802067066510734*^9, 3.802068021776137*^9, 
   3.802069752866007*^9, 3.8020702281994066`*^9, 3.802070277676177*^9, 
   3.802070313260338*^9, 3.8021134539714074`*^9, 3.8021138004817734`*^9, 
   3.8021138519442368`*^9, 3.802117160371745*^9, 3.8021174218108006`*^9, 
   3.8021175734126205`*^9, {3.80211763209778*^9, 3.80211765443608*^9}, 
   3.802119116098444*^9, 3.8021206529032965`*^9, 3.8021207491799936`*^9, 
   3.803063093944267*^9, 3.8030644515994735`*^9, 3.803064824682949*^9, 
   3.8030749377686453`*^9, 3.803075075122222*^9, 3.803075265262597*^9, 
   3.803076832555297*^9, 3.8030771981451173`*^9, 3.803077589346616*^9, 
   3.80307902273763*^9, 3.803080613386178*^9, 3.803174496547727*^9, 
   3.8031745997337847`*^9, 3.8442263082490273`*^9, 3.8442269965250483`*^9, 
   3.8442271341426954`*^9, 3.8443994070133314`*^9, 3.8444534685379686`*^9, 
   3.844453523102423*^9, {3.8444535895768886`*^9, 3.8444536855609303`*^9}, 
   3.8444538678459177`*^9, 3.8444538986776047`*^9, 3.844461263653945*^9, 
   3.844461929314301*^9, 3.8445083408428683`*^9, 3.8448133444505277`*^9, 
   3.8448142152264767`*^9, 3.8678010891107903`*^9, 3.8678129288551197`*^9, 
   3.867812967700609*^9, 3.867813083749234*^9, 3.8679730623572807`*^9, 
   3.8686391502073975`*^9, 3.868648019644086*^9, 3.868650774812853*^9, 
   3.8686547601609354`*^9, 3.8686549804191628`*^9, 3.868655242573352*^9, 
   3.8686553135573406`*^9, 3.8686582114215465`*^9, 3.868658295093278*^9, 
   3.8686586616577787`*^9, 3.8686592550868196`*^9, 3.868902621578125*^9, 
   3.8690808083024845`*^9, 3.8690814369567213`*^9, 3.869939689257724*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"724908c3-f26e-489f-932c-23571aca1cc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DerivOfGasTurbine", " ", "=", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["fg", "i"], "[", 
         RowBox[{"u", ",", "V", ",", "Pg", ",", "Pgg", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], " ", "]"}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{"gas", " ", "turbine"}], " ", "*)"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["fg", "i"], "[", 
         RowBox[{"u", ",", "V", ",", "Pg", ",", "Pgg", ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], " ", "]"}]}], " ", "]"}], " ", "/.",
     "parameter"}], " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", "u1"}], ",", 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", "u2"}], ",", " ", 
     RowBox[{
      SubscriptBox["V", "1"], "\[Rule]", "x1"}], ",", 
     RowBox[{
      SubscriptBox["Pg", "1"], "\[Rule]", "x2"}], ",", 
     RowBox[{
      SubscriptBox["Pgg", "1"], "\[Rule]", "x3"}], ",", 
     RowBox[{
      SubscriptBox["V", "2"], "\[Rule]", "x4"}], ",", 
     RowBox[{
      SubscriptBox["Pg", "2"], "\[Rule]", "x5"}], ",", 
     RowBox[{
      SubscriptBox["Pgg", "2"], "\[Rule]", "x6"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.802064665285288*^9, 3.8020647254325447`*^9}, {
  3.8020661412301035`*^9, 3.8020661667863436`*^9}, {3.8020662575417953`*^9, 
  3.8020663022852173`*^9}, {3.8020665050375347`*^9, 3.8020665058304143`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8664612d-7522-41cd-8961-9205bd2d1ab3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"20.`", " ", 
    RowBox[{"(", 
     RowBox[{"0.23`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.77`", " ", "u1"}], "-", "x1"}], ")"}]}], ",", 
   RowBox[{"2.5`", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "-", "x2"}], ")"}]}], ",", 
   RowBox[{"10.`", " ", 
    RowBox[{"(", 
     RowBox[{"x2", "-", "x3"}], ")"}]}], ",", 
   RowBox[{"20.`", " ", 
    RowBox[{"(", 
     RowBox[{"0.23`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.77`", " ", "u2"}], "-", "x4"}], ")"}]}], ",", 
   RowBox[{"2.5`", " ", 
    RowBox[{"(", 
     RowBox[{"x4", "-", "x5"}], ")"}]}], ",", 
   RowBox[{"10.`", " ", 
    RowBox[{"(", 
     RowBox[{"x5", "-", "x6"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8020647157195024`*^9, 3.802064725893312*^9}, 
   3.8020661326999025`*^9, {3.802066167461539*^9, 3.8020661703039417`*^9}, {
   3.80206630283375*^9, 3.8020663063693027`*^9}, 3.8020665273509026`*^9, 
   3.802067066610467*^9, 3.802068021856919*^9, 3.8020697529378133`*^9, 
   3.802070228339036*^9, 3.802070277748982*^9, 3.8020703133351383`*^9, 
   3.8021134540631666`*^9, 3.8021138005446043`*^9, 3.802113852006072*^9, 
   3.8021171604495387`*^9, 3.802117421903553*^9, 3.8021175735023794`*^9, {
   3.8021176321895337`*^9, 3.8021176545208535`*^9}, 3.802119116181223*^9, 
   3.8021206529910636`*^9, 3.802120749270752*^9, 3.8030630940210657`*^9, 
   3.803064451693222*^9, 3.8030648247607408`*^9, 3.8030749378594027`*^9, 
   3.803075075217967*^9, 3.8030752653294153`*^9, 3.803076832643058*^9, 
   3.8030771982059555`*^9, 3.803077589417404*^9, 3.8030790228074436`*^9, 
   3.8030806134559927`*^9, 3.803174496612553*^9, 3.8031745998265343`*^9, 
   3.844226308310077*^9, 3.8442269965818973`*^9, 3.844227134195553*^9, 
   3.8443994070661907`*^9, 3.844453468638735*^9, 3.844453523242707*^9, {
   3.844453589650383*^9, 3.844453685664937*^9}, 3.844453867964669*^9, 
   3.844453898764594*^9, 3.844461263842945*^9, 3.844461929423704*^9, 
   3.844508340929633*^9, 3.8448133445083714`*^9, 3.844814215292263*^9, 
   3.867801089162655*^9, 3.867812929842784*^9, 3.867812967765437*^9, 
   3.867813083803135*^9, 3.8679730624072347`*^9, 3.8686391502324033`*^9, 
   3.868648019644086*^9, 3.868650774845108*^9, 3.8686547601874065`*^9, 
   3.8686549804191628`*^9, 3.8686552425803328`*^9, 3.8686553135633364`*^9, 
   3.8686582114509916`*^9, 3.868658295125029*^9, 3.8686586616577787`*^9, 
   3.8686592551026645`*^9, 3.8689026216107883`*^9, 3.8690808083329897`*^9, 
   3.8690814369890795`*^9, 3.869939689257724*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6d32ddf5-7c4a-408b-839b-50e3e0c627b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutputOfGasTurbine", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"pm", "[", 
       RowBox[{"Pgg", ",", "\[Alpha]", ",", "1"}], "]"}], ",", "  ", 
      RowBox[{"pm", "[", 
       RowBox[{"Pgg", ",", "\[Alpha]", ",", "2"}], "]"}], ",", " ", 
      RowBox[{"q", "[", 
       RowBox[{"Pg", ",", "1"}], "]"}], ",", " ", 
      RowBox[{"q", "[", 
       RowBox[{"Pg", ",", "2"}], "]"}]}], "}"}], " ", "/.", "parameter"}], 
   " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", "u1"}], ",", 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", "u2"}], ",", " ", 
     RowBox[{
      SubscriptBox["V", "1"], "\[Rule]", "x1"}], ",", 
     RowBox[{
      SubscriptBox["Pg", "1"], "\[Rule]", "x2"}], ",", 
     RowBox[{
      SubscriptBox["Pgg", "1"], "\[Rule]", "x3"}], ",", 
     RowBox[{
      SubscriptBox["V", "2"], "\[Rule]", "x4"}], ",", 
     RowBox[{
      SubscriptBox["Pg", "2"], "\[Rule]", "x5"}], ",", 
     RowBox[{
      SubscriptBox["Pgg", "2"], "\[Rule]", "x6"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8020667563436737`*^9, 3.8020667582017055`*^9}, {
  3.8020667934515*^9, 3.802066846124729*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"796f053e-4ad2-43c4-9bb9-c949cf9baa89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.948051948051948`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.23`"}], "+", "x3"}], ")"}]}], ",", 
   RowBox[{"0.7792207792207791`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.23`"}], "+", "x6"}], ")"}]}], ",", 
   RowBox[{"6", " ", "x2"}], ",", 
   RowBox[{"6", " ", "x5"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8020668321710243`*^9, 3.802066847144006*^9}, 
   3.8020669633893337`*^9, 3.8020670667111998`*^9, 3.8020680219347124`*^9, 
   3.802069753006629*^9, 3.8020702284248033`*^9, 3.802070277834753*^9, 
   3.802070313408942*^9, 3.8021134541509333`*^9, 3.8021138006134214`*^9, 
   3.8021138520908446`*^9, 3.802117160524338*^9, 3.8021174219913187`*^9, 
   3.802117573586163*^9, {3.8021176322723136`*^9, 3.8021176546026344`*^9}, 
   3.802119116259015*^9, 3.802120653076834*^9, 3.802120749360511*^9, 
   3.8030630940938663`*^9, 3.803064451784979*^9, 3.803064824825568*^9, 
   3.8030749379351997`*^9, 3.8030750753246813`*^9, 3.8030752653912477`*^9, 
   3.8030768327358084`*^9, 3.8030771982638006`*^9, 3.803077589482231*^9, 
   3.803079022866286*^9, 3.8030806135158305`*^9, 3.8031744966654134`*^9, 
   3.803174599914301*^9, 3.844226308366923*^9, 3.8442269966447287`*^9, 
   3.8442271342494116`*^9, 3.8443994071170855`*^9, 3.844453468755531*^9, 
   3.844453523369258*^9, {3.844453589729356*^9, 3.8444536857708664`*^9}, 
   3.8444538680564556`*^9, 3.8444538988476486`*^9, 3.8444612640011168`*^9, 
   3.844461929511812*^9, 3.8445083410024385`*^9, 3.8448133445622272`*^9, 
   3.8448142153451233`*^9, 3.867801089211485*^9, 3.86781293075942*^9, 
   3.86781296783031*^9, 3.8678130838509626`*^9, 3.8679730626527805`*^9, 
   3.8686391502639713`*^9, 3.868648019675369*^9, 3.868650774845108*^9, 
   3.8686547601950064`*^9, 3.868654980451245*^9, 3.8686552425963345`*^9, 
   3.8686553135701857`*^9, 3.8686582114672174`*^9, 3.868658295125029*^9, 
   3.8686586616783314`*^9, 3.8686592551108046`*^9, 3.868902621639041*^9, 
   3.86908080833465*^9, 3.8690814369890795`*^9, 3.8699396892904234`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"9f03273b-66c0-4777-aab1-8bca142e36d2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["State Space Model", "Subsection",
 CellChangeTimes->{{3.7789849603513346`*^9, 3.7789849630383663`*^9}, {
   3.7800873920815*^9, 3.780087392374914*^9}, 3.789764076375491*^9, {
   3.8020557009729557`*^9, 3.8020557369468126`*^9}, {3.8020565356831617`*^9, 
   3.802056583360741*^9}, {3.802059278269703*^9, 
   3.8020592873853407`*^9}},ExpressionUUID->"0c021e64-b4e0-48ba-9046-\
694641a22c1b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["fe", "1"], "[", 
      RowBox[{"\[Delta]_", ",", "\[Omega]_", ",", "i_", ",", "j_"}], "]"}], 
     " ", "=", " ", 
     RowBox[{"d\[Delta]dt", "[", 
      RowBox[{"\[Delta]", ",", "\[Omega]", ",", "i", ",", "j"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["fe", "2"], "[", 
      RowBox[{"\[Delta]_", ",", "\[Omega]_", ",", "i_", ",", "j_"}], "]"}], 
     " ", "=", " ", 
     RowBox[{
      RowBox[{"d\[Omega]dt", "[", 
       RowBox[{"\[Delta]", ",", "\[Omega]", ",", "i", ",", "j"}], "]"}], " ", 
      "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["Pm", "i"], "\[Rule]", " ", 
        RowBox[{"pm", "[", 
         RowBox[{"Pgg", ",", "\[Alpha]", ",", "i"}], "]"}]}], "}"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["fh", "1"], "[", 
      RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"dp1dt", "[", 
       RowBox[{"p1", ",", "p2", ",", "U"}], "]"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{"Q1", " ", "\[Rule]", " ", 
        RowBox[{"q", "[", 
         RowBox[{"Pg", ",", "1"}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["fh", "2"], "[", 
      RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"dp2dt", "[", 
       RowBox[{"p1", ",", "p2", ",", "U"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"Q2", "\[Rule]", 
        RowBox[{"q", "[", 
         RowBox[{"Pg", ",", "2"}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["fh", "3"], "[", 
      RowBox[{"p1_", ",", "p2_", ",", "U_"}], "]"}], "=", 
     RowBox[{"dwdt", "[", 
      RowBox[{"p1", ",", "p2", ",", "U"}], "]"}]}], " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.645461041401492*^9, 3.6454611597170963`*^9}, {
   3.6454612357007027`*^9, 3.645461309030855*^9}, {3.6454613468785458`*^9, 
   3.64546163996721*^9}, {3.6454617863237143`*^9, 3.6454617927023497`*^9}, {
   3.645461824990308*^9, 3.645461829152952*^9}, {3.645462101001307*^9, 
   3.6454623853805523`*^9}, {3.64546260840783*^9, 3.645462631981771*^9}, {
   3.645462675099896*^9, 3.6454627864006567`*^9}, {3.646657363985713*^9, 
   3.646657654085793*^9}, {3.646657691165348*^9, 3.64665803941257*^9}, {
   3.646658084819005*^9, 3.646658310069582*^9}, {3.646658495179632*^9, 
   3.646658503324663*^9}, {3.646658538695572*^9, 3.6466588372796087`*^9}, {
   3.646658876881427*^9, 3.646658887994669*^9}, {3.646658918011716*^9, 
   3.646659347280685*^9}, {3.6466593801295347`*^9, 3.6466594331401653`*^9}, {
   3.646659677808276*^9, 3.646659744492813*^9}, {3.6466618508527813`*^9, 
   3.646661949048314*^9}, {3.6466624947334967`*^9, 3.6466625646188297`*^9}, {
   3.646663114087867*^9, 3.646663134904624*^9}, 3.646665408071595*^9, {
   3.646720922977317*^9, 3.646720934354785*^9}, {3.6467346471537867`*^9, 
   3.646734781907136*^9}, {3.647005722070307*^9, 3.64700572908035*^9}, {
   3.647078662551465*^9, 3.647078669778102*^9}, {3.6470790209421787`*^9, 
   3.647079153823544*^9}, {3.6470795428114843`*^9, 3.6470795608787127`*^9}, 
   3.64707959375209*^9, {3.6470802759636*^9, 3.6470803327643127`*^9}, {
   3.647080367061598*^9, 3.647080438483224*^9}, {3.647080706354805*^9, 
   3.6470807151833563`*^9}, {3.647082018721509*^9, 3.647082050537215*^9}, {
   3.6470831599215508`*^9, 3.647083176750017*^9}, {3.6470840558432217`*^9, 
   3.647084057822784*^9}, {3.647085239967103*^9, 3.647085240250257*^9}, {
   3.647097731125565*^9, 3.647097757138481*^9}, {3.647150686513204*^9, 
   3.647150692740569*^9}, 3.647152063957625*^9, {3.6471940261289988`*^9, 
   3.647194028491263*^9}, {3.647234292700821*^9, 3.647234302563154*^9}, {
   3.6472345298918533`*^9, 3.647234541827702*^9}, {3.64724258348879*^9, 
   3.647242586503314*^9}, {3.6472426289310493`*^9, 3.647242712691916*^9}, {
   3.647243311315444*^9, 3.647243340239324*^9}, {3.6472610524034777`*^9, 
   3.647261063134976*^9}, {3.647320672717852*^9, 3.647320690795257*^9}, {
   3.647321632934005*^9, 3.647321662608848*^9}, {3.647321695423864*^9, 
   3.647321715111167*^9}, {3.647321750035838*^9, 3.647321753407051*^9}, {
   3.647325953510572*^9, 3.6473261178722563`*^9}, {3.64732652166628*^9, 
   3.647326666121451*^9}, {3.647326864492187*^9, 3.647326873617223*^9}, {
   3.6473280840875473`*^9, 3.647328090517193*^9}, {3.648817292094049*^9, 
   3.6488173037230997`*^9}, {3.648889049555998*^9, 3.6488890534262667`*^9}, 
   3.648966494299592*^9, {3.648970964612232*^9, 3.648970969114353*^9}, {
   3.6548223587003107`*^9, 3.6548223676131887`*^9}, {3.654829950463234*^9, 
   3.6548301499603033`*^9}, {3.654832778069862*^9, 3.654832789429646*^9}, {
   3.6549118289532757`*^9, 3.654911878366987*^9}, 3.654912155083918*^9, {
   3.656740151456122*^9, 3.6567401625190268`*^9}, {3.661578035546666*^9, 
   3.6615781360413303`*^9}, {3.661578303870762*^9, 3.661578338522707*^9}, {
   3.664339293761362*^9, 3.6643393012276583`*^9}, {3.664339339720088*^9, 
   3.664339357926572*^9}, {3.6643414505263767`*^9, 3.664341464551108*^9}, {
   3.664342108923222*^9, 3.664342135594713*^9}, {3.664342566055578*^9, 
   3.664342597281619*^9}, {3.6643428997979927`*^9, 3.664342975334209*^9}, {
   3.664412271181808*^9, 3.664412411460855*^9}, {3.664413211689192*^9, 
   3.6644132253373747`*^9}, {3.7789817830233893`*^9, 3.778981788287775*^9}, 
   3.8020556971561546`*^9, {3.8020592940315804`*^9, 3.8020593286101665`*^9}, {
   3.8020594226278973`*^9, 3.802059423359943*^9}, {3.8020596554008026`*^9, 
   3.8020597771813364`*^9}, {3.802064386253018*^9, 3.8020644933059115`*^9}, 
   3.8020645331394553`*^9, {3.8020646390434203`*^9, 3.802064644159754*^9}, {
   3.8020679460744514`*^9, 3.802068009614647*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9ff333be-5e75-4649-905d-bce08abbe1c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "i"], "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xfun", "=", 
    RowBox[{"{", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
      "x7_", ",", "x8_", ",", "x9_", ",", "x10_", ",", "x11_", ",", "x12_", 
      ",", "x13_"}], "}"}]}], ";"}], " ", 
  RowBox[{
  "(*", " ", 
   "\:72b6\:614b\:5909\:6570x\:306b\:3064\:3044\:3066\:306e\:95a2\:6570\:3092\
\:5b9a\:7fa9\:3059\:308b\:6642\:306b\:4f7f\:7528", " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xarg", "=", 
    RowBox[{"{", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7", 
      ",", "x8", ",", "x9", ",", "x10", ",", "x11", ",", "x12", ",", "x13"}], 
     "}"}]}], ";"}], " ", 
  RowBox[{
  "(*", " ", 
   "\:5b9a\:7fa9\:3057\:305f\:95a2\:6570\:3092\:547c\:3073\:51fa\:3059\:3068\
\:304d\:306b\:4f7f\:7528", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"affine", "[", "xfun", "]"}], "=", 
   RowBox[{
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["fg", "i"], "[", 
         RowBox[{"u", ",", "V", ",", "Pg", ",", "Pgg", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], " ", "]"}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{"gas", " ", "turbine"}], " ", "*)"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["fg", "i"], "[", 
         RowBox[{"u", ",", "V", ",", "Pg", ",", "Pgg", ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], " ", "]"}], " ", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["fe", "i"], "[", 
         RowBox[{"\[Delta]", ",", "\[Omega]", ",", "1", ",", "2"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2"}], "}"}]}], "]"}], " ", 
      RowBox[{"(*", "generator", "*)"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["fe", "i"], "[", 
         RowBox[{"\[Delta]", ",", "\[Omega]", ",", "2", ",", "1"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["fh", "i"], "[", 
         RowBox[{
          SubscriptBox["p", "1"], ",", 
          SubscriptBox["p", "2"], ",", "U"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], 
     RowBox[{"(*", 
      RowBox[{"heat", " ", "system"}], "*)"}], "\[IndentingNewLine]", "]"}], 
    " ", "/.", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["V", "1"], "\[Rule]", "x1"}], ",", 
        RowBox[{
         SubscriptBox["Pg", "1"], "\[Rule]", "x2"}], ",", 
        RowBox[{
         SubscriptBox["Pgg", "1"], "\[Rule]", "x3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["V", "2"], "\[Rule]", "x4"}], ",", 
        RowBox[{
         SubscriptBox["Pg", "2"], "\[Rule]", "x5"}], ",", 
        RowBox[{
         SubscriptBox["Pgg", "2"], "\[Rule]", "x6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Delta]", "1"], "\[Rule]", "x7"}], ",", 
        RowBox[{
         SubscriptBox["\[Omega]", "1"], "\[Rule]", "x8"}], ",", 
        RowBox[{
         SubscriptBox["\[Delta]", "2"], "\[Rule]", "x9"}], ",", 
        RowBox[{
         SubscriptBox["\[Omega]", "2"], "\[Rule]", "x10"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "1"], "\[Rule]", "x11"}], ",", 
        RowBox[{
         SubscriptBox["p", "2"], "\[Rule]", "x12"}], ",", 
        RowBox[{"U", "\[Rule]", "x13"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["u", "1"], "\[Rule]", "u1"}], ",", 
        RowBox[{
         SubscriptBox["u", "2"], "\[Rule]", "u2"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "xfun", "]"}], "=", 
   RowBox[{
    RowBox[{"affine", "[", "xarg", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1", "\[Rule]", "0"}], ",", 
      RowBox[{"u2", "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["g", "1"], "[", "xfun", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"affine", "[", "xarg", "]"}], "-", 
      RowBox[{"f", "[", "xarg", "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1", "\[Rule]", "1"}], ",", 
      RowBox[{"u2", "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["g", "2"], "[", "xfun", "]"}], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"affine", "[", "xarg", "]"}], "-", 
      RowBox[{"f", "[", "xarg", "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1", "\[Rule]", "0"}], ",", 
      RowBox[{"u2", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "xfun", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["g", "1"], "[", "xarg", "]"}], ",", 
      RowBox[{
       SubscriptBox["g", "2"], "[", "xarg", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["h", "1"], "[", "xfun", "]"}], "=", 
   RowBox[{
    SubscriptBox["P", "inf"], "[", 
    RowBox[{"x7", ",", "x8", ",", "x9", ",", "x10"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     OverscriptBox["h", "_"], "2"], "[", "xfun", "]"}], "=", 
   RowBox[{
    SubscriptBox["p", "mean"], "[", 
    RowBox[{"x11", ",", "x12", ",", "x13"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["h", "2"], "[", "xfun", "]"}], "=", 
   RowBox[{
    SubscriptBox["Q", "12"], "[", 
    RowBox[{"x11", ",", "x12", ",", "x13"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "xfun", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["h", "1"], "[", "xarg", "]"}], ",", 
     RowBox[{
      SubscriptBox["h", "2"], "[", "xarg", "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.661578238290457*^9, 3.661578277630763*^9}, {
   3.6615783449579268`*^9, 3.661578356052902*^9}, 3.661580465298499*^9, {
   3.662290738133849*^9, 3.662290781100292*^9}, {3.66433271011639*^9, 
   3.6643327133597097`*^9}, {3.664340396381172*^9, 3.664340396857744*^9}, {
   3.664413170751502*^9, 3.664413187595826*^9}, {3.6644132307853413`*^9, 
   3.6644132541612673`*^9}, {3.664413315431563*^9, 3.664413546890427*^9}, {
   3.6644136415848837`*^9, 3.664413658085045*^9}, 3.664413702199484*^9, {
   3.6690943031411552`*^9, 3.669094303955153*^9}, {3.6690944295711613`*^9, 
   3.6690945459368877`*^9}, {3.669094576763796*^9, 3.669094616493113*^9}, {
   3.669094667085784*^9, 3.669094698155707*^9}, {3.7789793981863627`*^9, 
   3.7789794003421063`*^9}, {3.7789796327884235`*^9, 3.778979633952364*^9}, {
   3.7789847115035477`*^9, 3.7789847783484726`*^9}, {3.7789887775662584`*^9, 
   3.7789887844708824`*^9}, {3.7897617076353383`*^9, 3.789761724209578*^9}, {
   3.8020650551344323`*^9, 3.802065059610468*^9}, {3.8020688733560457`*^9, 
   3.8020688769943223`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"02daf69f-2704-482b-a38e-6593f3a56655"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"f", "[", "xarg", "]"}], "]"}], "+", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"g", "[", "xarg", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"h", "[", "xarg", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.778988784486473*^9, 3.778988784486473*^9}, 
   3.801944309566003*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"54575ffc-7dc3-40fd-9ebf-f8fc12d4d125"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{"1", "-", 
         SubscriptBox["\[Alpha]", "1"]}], 
        SubscriptBox["tv", "1"]], "0"},
      {"0", "0"},
      {"0", "0"},
      {"0", 
       FractionBox[
        RowBox[{"1", "-", 
         SubscriptBox["\[Alpha]", "2"]}], 
        SubscriptBox["tv", "2"]]},
      {"0", "0"},
      {"0", "0"},
      {"0", "0"},
      {"0", "0"},
      {"0", "0"},
      {"0", "0"},
      {"0", "0"},
      {"0", "0"},
      {"0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "+", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", 
    TagBox[GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"-", "x1"}], "+", 
          SubscriptBox["\[Alpha]", "1"]}], 
         SubscriptBox["tv", "1"]]},
       {
        FractionBox[
         RowBox[{"x1", "-", "x2"}], 
         SubscriptBox["tf", "1"]]},
       {
        FractionBox[
         RowBox[{"x2", "-", "x3"}], 
         SubscriptBox["tcd", "1"]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{"-", "x4"}], "+", 
          SubscriptBox["\[Alpha]", "2"]}], 
         SubscriptBox["tv", "2"]]},
       {
        FractionBox[
         RowBox[{"x4", "-", "x5"}], 
         SubscriptBox["tf", "2"]]},
       {
        FractionBox[
         RowBox[{"x5", "-", "x6"}], 
         SubscriptBox["tcd", "2"]]},
       {
        FractionBox["x8", 
         SubscriptBox["te", "1"]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "x8"}], " ", 
           SubscriptBox["Da", "1"]}], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["ke", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"x3", "-", 
              SubscriptBox["\[Alpha]", "1"]}], ")"}]}], 
           RowBox[{"1", "-", 
            SubscriptBox["\[Alpha]", "1"]}]], "-", 
          RowBox[{
           SubscriptBox["Ee", "0"], " ", 
           SubscriptBox["Ee", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", "x7", "]"}], " ", 
              SubscriptBox["B", 
               RowBox[{"1", ",", "0"}]]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "x7", "]"}], " ", 
              SubscriptBox["G", 
               RowBox[{"1", ",", "0"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["Ee", "1", "2"], " ", 
           SubscriptBox["G", 
            RowBox[{"1", ",", "1"}]]}], "-", 
          RowBox[{
           SubscriptBox["Ee", "1"], " ", 
           SubscriptBox["Ee", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"x7", "-", "x9"}], "]"}], " ", 
              SubscriptBox["B", 
               RowBox[{"1", ",", "2"}]]}], "-", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"x7", "-", "x9"}], "]"}], " ", 
              SubscriptBox["G", 
               RowBox[{"1", ",", "2"}]]}]}], ")"}]}]}], 
         SubscriptBox["te", "1"]]},
       {
        FractionBox["x10", 
         SubscriptBox["te", "2"]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "x10"}], " ", 
           SubscriptBox["Da", "2"]}], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["ke", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"x6", "-", 
              SubscriptBox["\[Alpha]", "2"]}], ")"}]}], 
           RowBox[{"1", "-", 
            SubscriptBox["\[Alpha]", "2"]}]], "-", 
          RowBox[{
           SubscriptBox["Ee", "0"], " ", 
           SubscriptBox["Ee", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", "x9", "]"}], " ", 
              SubscriptBox["B", 
               RowBox[{"2", ",", "0"}]]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "x9", "]"}], " ", 
              SubscriptBox["G", 
               RowBox[{"2", ",", "0"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["Ee", "1"], " ", 
           SubscriptBox["Ee", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Sin", "[", 
                RowBox[{"x7", "-", "x9"}], "]"}]}], " ", 
              SubscriptBox["B", 
               RowBox[{"2", ",", "1"}]]}], "-", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"x7", "-", "x9"}], "]"}], " ", 
              SubscriptBox["G", 
               RowBox[{"2", ",", "1"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["Ee", "2", "2"], " ", 
           SubscriptBox["G", 
            RowBox[{"2", ",", "2"}]]}]}], 
         SubscriptBox["te", "2"]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["QL", "1"]}], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["kh", "1"], " ", 
            RowBox[{"(", 
             RowBox[{"x2", "+", 
              SubscriptBox["\[Beta]", "1"]}], ")"}]}], 
           RowBox[{"1", "+", 
            SubscriptBox["\[Beta]", "1"]}]], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", "\[Pi]", " ", "x13", " ", 
           SubscriptBox["h", "c"], " ", 
           SubscriptBox["\[Rho]", "s"]}]}], 
         SubscriptBox["th", "1"]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["QL", "2"]}], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["kh", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"x5", "+", 
              SubscriptBox["\[Beta]", "2"]}], ")"}]}], 
           RowBox[{"1", "+", 
            SubscriptBox["\[Beta]", "2"]}]], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", "\[Pi]", " ", "x13", " ", 
           SubscriptBox["h", "c"], " ", 
           SubscriptBox["\[Rho]", "s"]}]}], 
         SubscriptBox["th", "2"]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"L", " ", 
             SuperscriptBox["x13", "2"], " ", "\[Lambda]"}], 
            RowBox[{"2", " ", "d"}]]}], "+", 
          FractionBox[
           RowBox[{"x11", "-", "x12"}], 
           SubscriptBox["\[Rho]", "s"]]}], 
         SubscriptBox["th", "3"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     Column], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.867812967944003*^9, 3.867813084056137*^9, 
  3.867973063377455*^9, 3.8686391503270783`*^9, 3.8686480197538853`*^9, 
  3.8686507749065456`*^9, 3.868654760263644*^9, 3.8686549804998417`*^9, 
  3.8686552426429462`*^9, 3.8686553136151114`*^9, 3.8686582115307975`*^9, 
  3.868658295172305*^9, 3.8686586617262278`*^9, 3.868659255150135*^9, 
  3.8689026217486296`*^9, 3.8690808084050055`*^9, 3.8690814370535297`*^9, 
  3.869939689345149*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"7063952e-087a-457c-88aa-638549119097"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"TwoSiteSystem", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "[", "xarg", "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"g", "[", "xarg", "]"}], ".", 
       RowBox[{"{", 
        RowBox[{"u1", " ", ",", "u2"}], "}"}]}]}], ")"}], " ", "/.", " ", 
    "parameter"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.803063259720812*^9, 3.8030633592505674`*^9}, {
  3.803063393016244*^9, 3.80306342606384*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"44d0659a-677b-4612-bf49-f195e342b2a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of an equilibrium point", "Subsection",
 CellChangeTimes->{{3.780086919247759*^9, 3.780086923963333*^9}, {
  3.7897640505340743`*^9, 
  3.7897640617226815`*^9}},ExpressionUUID->"5c321a84-1c41-4d3f-bba3-\
7a248c36f78a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"floweq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["x", "i"], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["x", "i"], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           SubscriptBox["u", "2"]}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["h", "1"], "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             SubscriptBox["x", "i"], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "-", 
          SubscriptBox["P", 
           RowBox[{"e", ",", "ref"}]]}], ",", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["h", "_"], "2"], "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             SubscriptBox["x", "i"], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "-", 
          SubscriptBox["p", "ref"]}]}], "}"}]}], "]"}], "/.", "parameter"}], 
    " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"e", ",", "ref"}]], "\[Rule]", " ", "1.42"}], ",", 
      RowBox[{
       SubscriptBox["p", "ref"], "\[Rule]", "0.00"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ep", "=", 
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{"floweq", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "1"], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "2"], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "3"], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "4"], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "5"], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "6"], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "7"], ",", "0.3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "8"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "9"], ",", "0.3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "10"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "11"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "12"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "13"], ",", "0"}], "}"}], "\[IndentingNewLine]", 
      ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", "0.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", "0.7"}], "}"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equilibriumpoint", " ", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["x", "i"], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "/.", " ", "ep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "equilibriumpoint", "]"}], "/.", 
    "parameter"}], ";"}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["h", "2"], "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["x", "i"], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "/.", "parameter"}], "/.",
   " ", "ep"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Xi]", ",", " ", "\[Eta]"}], ")"}], " ", "at", " ", 
    "equilibrium", " ", "point"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.780087159038869*^9, 3.7800872351617966`*^9}, {
   3.7800872691919403`*^9, 3.780087323059615*^9}, {3.7800873632409863`*^9, 
   3.7800873740167446`*^9}, {3.7800874241568074`*^9, 3.780087428353855*^9}, {
   3.7800924167731524`*^9, 3.7800924178793564`*^9}, {3.78009358097589*^9, 
   3.78009359992959*^9}, {3.7802210663593545`*^9, 3.7802210885009203`*^9}, 
   3.780221210118758*^9, {3.7802919823343034`*^9, 3.780292037132013*^9}, 
   3.8679730956345167`*^9, {3.8689032102286925`*^9, 3.868903234614062*^9}, {
   3.8689033123670692`*^9, 3.8689033168664455`*^9}, {3.86908124970035*^9, 
   3.8690812643287983`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"fa18a14b-a346-4462-94bf-ff8bab9ffd93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "\[Rule]", "0.9737777777777777`"}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], "\[Rule]", "0.9737777777777777`"}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], "\[Rule]", "0.9737777777777777`"}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], "\[Rule]", "0.1928888888888889`"}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], "\[Rule]", "0.1928888888888889`"}], ",", 
   RowBox[{
    SubscriptBox["x", "6"], "\[Rule]", "0.1928888888888889`"}], ",", 
   RowBox[{
    SubscriptBox["x", "7"], "\[Rule]", "1.5495492858387672`"}], ",", 
   RowBox[{
    SubscriptBox["x", "8"], "\[Rule]", "0.`"}], ",", 
   RowBox[{
    SubscriptBox["x", "9"], "\[Rule]", "0.433694043906472`"}], ",", 
   RowBox[{
    SubscriptBox["x", "10"], "\[Rule]", "0.`"}], ",", 
   RowBox[{
    SubscriptBox["x", "11"], "\[Rule]", "0.8450906216542775`"}], ",", 
   RowBox[{
    SubscriptBox["x", "12"], "\[Rule]", 
    RowBox[{"-", "0.8450906216542775`"}]}], ",", 
   RowBox[{
    SubscriptBox["x", "13"], "\[Rule]", "0.4596440529513782`"}], ",", 
   RowBox[{
    SubscriptBox["u", "1"], "\[Rule]", "0.9659451659451659`"}], ",", 
   RowBox[{
    SubscriptBox["u", "2"], "\[Rule]", 
    RowBox[{"-", "0.048196248196248216`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.780087278818344*^9, 3.780087302420049*^9}, 
   3.7800873771975174`*^9, 3.780087429273415*^9, 3.7800899829419036`*^9, 
   3.7800924188738565`*^9, 3.7800934473664093`*^9, {3.780093583644436*^9, 
   3.780093601123043*^9}, {3.7800945565148373`*^9, 3.780094573736678*^9}, 
   3.7801710141057625`*^9, {3.780221081814843*^9, 3.78022108920623*^9}, 
   3.7802212109431114`*^9, 3.78022552158276*^9, 3.780291974181159*^9, 
   3.780293662136714*^9, 3.780353063978843*^9, 3.7803533348223796`*^9, 
   3.7803535405793805`*^9, 3.7803643710517015`*^9, 3.7803645347755423`*^9, 
   3.7803646501644287`*^9, 3.780602762957578*^9, 3.780602919357314*^9, 
   3.780603422628359*^9, 3.7806034904022703`*^9, 3.780603627271969*^9, 
   3.7806037791246967`*^9, 3.7809654088336215`*^9, 3.7809861422279234`*^9, 
   3.781086703180872*^9, 3.781162805923709*^9, 3.781340171534212*^9, 
   3.7813408652449813`*^9, 3.781844571180539*^9, 3.781856579276206*^9, 
   3.781859814496935*^9, 3.781921716887187*^9, 3.7821629332352095`*^9, 
   3.7826327719122524`*^9, 3.7897617416949124`*^9, {3.7897722491271243`*^9, 
   3.789772261374255*^9}, 3.789783338088271*^9, 3.7898525480160084`*^9, 
   3.7898525971583214`*^9, 3.7898526628530235`*^9, 3.790467832010709*^9, 
   3.790553859762974*^9, 3.790553935594083*^9, 3.790553979020068*^9, 
   3.7905553395903473`*^9, 3.790563274058691*^9, 3.7907586537548943`*^9, 
   3.7907664595768223`*^9, 3.7907679682834764`*^9, 3.790768132569679*^9, 
   3.790768649111117*^9, 3.7907705791175056`*^9, 3.7918379351669493`*^9, 
   3.791837970076867*^9, 3.79209880789614*^9, {3.80194389606843*^9, 
   3.8019439065064907`*^9}, 3.801944509363373*^9, 3.801944694940815*^9, 
   3.80197783684263*^9, 3.8020368743448396`*^9, 3.8020547252603407`*^9, 
   3.802059203651124*^9, 3.8020598948448744`*^9, 3.802060002089258*^9, 
   3.802060787668499*^9, 3.8020639584636774`*^9, 3.802067066824895*^9, 
   3.8020680222907615`*^9, 3.8020680664926305`*^9, 3.8020697532419996`*^9, 
   3.8020702286771293`*^9, 3.8020702780900707`*^9, 3.8020703136602693`*^9, 
   3.8021134544361677`*^9, 3.80211380084979*^9, 3.802113852319234*^9, 
   3.802117160784642*^9, 3.8021174222526207`*^9, 3.802117573885357*^9, {
   3.8021176325595465`*^9, 3.802117654876901*^9}, 3.8021191165243063`*^9, 
   3.802120653366061*^9, 3.802120749648741*^9, 3.8030630947122126`*^9, 
   3.8030644520831785`*^9, 3.8030648250958443`*^9, 3.8030749382124605`*^9, 
   3.803075075629864*^9, 3.8030752656286135`*^9, 3.803076833022044*^9, 
   3.8030771984991703`*^9, 3.80307758971461*^9, 3.8030790230876956`*^9, 
   3.8030806137452173`*^9, 3.803174497169067*^9, 3.803174600280322*^9, 
   3.84422630863488*^9, 3.8442269968441944`*^9, 3.844227134435912*^9, 
   3.8443994073971653`*^9, 3.8444534691326632`*^9, 3.8444535237920203`*^9, {
   3.844453590051782*^9, 3.844453686192929*^9}, 3.8444538683655987`*^9, 
   3.844453899156237*^9, 3.8444612646167154`*^9, 3.8444619297904987`*^9, 
   3.844508341544987*^9, 3.844813344928522*^9, 3.8448142155490794`*^9, 
   3.867801090350601*^9, {3.8678129501264544`*^9, 3.8678129681592607`*^9}, 
   3.8678130841927705`*^9, 3.8679730634632*^9, 3.867973098457205*^9, 
   3.8686391503739247`*^9, 3.8686480198007607`*^9, 3.8686507749387255`*^9, 
   3.8686547603125343`*^9, 3.868654980532202*^9, 3.868655242681134*^9, 
   3.868655313650075*^9, 3.868658211578541*^9, 3.868658295204352*^9, 
   3.868658661757819*^9, 3.8686592551819077`*^9, 3.868902621810542*^9, {
   3.868903230863305*^9, 3.868903234993658*^9}, {3.8689033129106503`*^9, 
   3.8689033172384076`*^9}, 3.8690808084463053`*^9, {3.8690812500684905`*^9, 
   3.869081264682143*^9}, 3.8690814371015096`*^9, 3.869939689408018*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"da444060-731d-4270-82e8-afebb9db13b1"],

Cell[BoxData["3.8426666666666667`"], "Output",
 CellChangeTimes->{{3.780087278818344*^9, 3.780087302420049*^9}, 
   3.7800873771975174`*^9, 3.780087429273415*^9, 3.7800899829419036`*^9, 
   3.7800924188738565`*^9, 3.7800934473664093`*^9, {3.780093583644436*^9, 
   3.780093601123043*^9}, {3.7800945565148373`*^9, 3.780094573736678*^9}, 
   3.7801710141057625`*^9, {3.780221081814843*^9, 3.78022108920623*^9}, 
   3.7802212109431114`*^9, 3.78022552158276*^9, 3.780291974181159*^9, 
   3.780293662136714*^9, 3.780353063978843*^9, 3.7803533348223796`*^9, 
   3.7803535405793805`*^9, 3.7803643710517015`*^9, 3.7803645347755423`*^9, 
   3.7803646501644287`*^9, 3.780602762957578*^9, 3.780602919357314*^9, 
   3.780603422628359*^9, 3.7806034904022703`*^9, 3.780603627271969*^9, 
   3.7806037791246967`*^9, 3.7809654088336215`*^9, 3.7809861422279234`*^9, 
   3.781086703180872*^9, 3.781162805923709*^9, 3.781340171534212*^9, 
   3.7813408652449813`*^9, 3.781844571180539*^9, 3.781856579276206*^9, 
   3.781859814496935*^9, 3.781921716887187*^9, 3.7821629332352095`*^9, 
   3.7826327719122524`*^9, 3.7897617416949124`*^9, {3.7897722491271243`*^9, 
   3.789772261374255*^9}, 3.789783338088271*^9, 3.7898525480160084`*^9, 
   3.7898525971583214`*^9, 3.7898526628530235`*^9, 3.790467832010709*^9, 
   3.790553859762974*^9, 3.790553935594083*^9, 3.790553979020068*^9, 
   3.7905553395903473`*^9, 3.790563274058691*^9, 3.7907586537548943`*^9, 
   3.7907664595768223`*^9, 3.7907679682834764`*^9, 3.790768132569679*^9, 
   3.790768649111117*^9, 3.7907705791175056`*^9, 3.7918379351669493`*^9, 
   3.791837970076867*^9, 3.79209880789614*^9, {3.80194389606843*^9, 
   3.8019439065064907`*^9}, 3.801944509363373*^9, 3.801944694940815*^9, 
   3.80197783684263*^9, 3.8020368743448396`*^9, 3.8020547252603407`*^9, 
   3.802059203651124*^9, 3.8020598948448744`*^9, 3.802060002089258*^9, 
   3.802060787668499*^9, 3.8020639584636774`*^9, 3.802067066824895*^9, 
   3.8020680222907615`*^9, 3.8020680664926305`*^9, 3.8020697532419996`*^9, 
   3.8020702286771293`*^9, 3.8020702780900707`*^9, 3.8020703136602693`*^9, 
   3.8021134544361677`*^9, 3.80211380084979*^9, 3.802113852319234*^9, 
   3.802117160784642*^9, 3.8021174222526207`*^9, 3.802117573885357*^9, {
   3.8021176325595465`*^9, 3.802117654876901*^9}, 3.8021191165243063`*^9, 
   3.802120653366061*^9, 3.802120749648741*^9, 3.8030630947122126`*^9, 
   3.8030644520831785`*^9, 3.8030648250958443`*^9, 3.8030749382124605`*^9, 
   3.803075075629864*^9, 3.8030752656286135`*^9, 3.803076833022044*^9, 
   3.8030771984991703`*^9, 3.80307758971461*^9, 3.8030790230876956`*^9, 
   3.8030806137452173`*^9, 3.803174497169067*^9, 3.803174600280322*^9, 
   3.84422630863488*^9, 3.8442269968441944`*^9, 3.844227134435912*^9, 
   3.8443994073971653`*^9, 3.8444534691326632`*^9, 3.8444535237920203`*^9, {
   3.844453590051782*^9, 3.844453686192929*^9}, 3.8444538683655987`*^9, 
   3.844453899156237*^9, 3.8444612646167154`*^9, 3.8444619297904987`*^9, 
   3.844508341544987*^9, 3.844813344928522*^9, 3.8448142155490794`*^9, 
   3.867801090350601*^9, {3.8678129501264544`*^9, 3.8678129681592607`*^9}, 
   3.8678130841927705`*^9, 3.8679730634632*^9, 3.867973098457205*^9, 
   3.8686391503739247`*^9, 3.8686480198007607`*^9, 3.8686507749387255`*^9, 
   3.8686547603125343`*^9, 3.868654980532202*^9, 3.868655242681134*^9, 
   3.868655313650075*^9, 3.868658211578541*^9, 3.868658295204352*^9, 
   3.868658661757819*^9, 3.8686592551819077`*^9, 3.868902621810542*^9, {
   3.868903230863305*^9, 3.868903234993658*^9}, {3.8689033129106503`*^9, 
   3.8689033172384076`*^9}, 3.8690808084463053`*^9, {3.8690812500684905`*^9, 
   3.869081264682143*^9}, 3.8690814371015096`*^9, 3.869939689408018*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"2d72233a-5599-4362-bd60-e5ff014d4879"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"floweq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["x", "i"], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["x", "i"], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           SubscriptBox["u", "2"]}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["h", "1"], "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             SubscriptBox["x", "i"], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "-", 
          SubscriptBox["P", 
           RowBox[{"e", ",", "ref"}]]}], ",", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["h", "_"], "2"], "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             SubscriptBox["x", "i"], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "-", 
          SubscriptBox["p", "ref"]}]}], "}"}]}], "]"}], "/.", "parameter"}], 
    " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "ref"], "\[Rule]", "0.00"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PrefList", " ", "=", " ", 
  RowBox[{"Range", "[", 
   RowBox[{"0.5", ",", "1.4", ",", "0.1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"QrefList", " ", "=", 
  RowBox[{"Table", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["h", "2"], "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["x", "i"], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "13"}], "}"}]}], "]"}], "]"}], "/.", 
      "parameter"}], "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"floweq", "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "1"], ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "2"], ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "3"], ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "4"], ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "5"], ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "6"], ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "7"], ",", "0.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "8"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "9"], ",", "0.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "10"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "11"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "12"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "13"], ",", "0"}], "}"}], "\[IndentingNewLine]", 
         ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "0.7"}], "}"}]}], "}"}]}], "]"}]}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["P", 
       RowBox[{"e", ",", "ref"}]], ",", "0.5", ",", "1.45", ",", "0.1"}], 
     "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"PrefList", ",", "QrefList"}], "}"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.868902948563699*^9, 3.8689029916512747`*^9}, {
   3.8689030321718884`*^9, 3.868903168817292*^9}, {3.8689034673963284`*^9, 
   3.8689034674714727`*^9}, {3.8689036540381184`*^9, 3.868903666502026*^9}, {
   3.8689037114580154`*^9, 3.868903742086099*^9}, {3.868903787460313*^9, 
   3.868903854192857*^9}, {3.8689039022041264`*^9, 3.868903940833726*^9}, {
   3.8689040414137*^9, 3.868904181081232*^9}, {3.8690811801938386`*^9, 
   3.8690812324671035`*^9}, 3.8690812764037056`*^9, {3.869081311534279*^9, 
   3.8690813580867276`*^9}, {3.8690815047181373`*^9, 3.869081504830287*^9}, {
   3.869081631320841*^9, 3.8690816331400566`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"b3091e80-2e07-4f3b-bc19-013fb5495a23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5`", ",", "0.6`", ",", "0.7`", ",", "0.8`", ",", "0.9`", ",", "1.`", ",",
    "1.1`", ",", "1.2000000000000002`", ",", "1.3`", ",", "1.4`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.868903079336734*^9, 3.868903169399108*^9}, 
   3.86890346779703*^9, 3.8689036365600915`*^9, {3.868903667023484*^9, 
   3.8689036767097893`*^9}, {3.868903802358403*^9, 3.8689038180974765`*^9}, {
   3.8689038488085513`*^9, 3.8689038544920835`*^9}, 3.8689040054790363`*^9, {
   3.8689040475121202`*^9, 3.8689041814250655`*^9}, 3.8690808084668818`*^9, {
   3.869081195712319*^9, 3.869081232820405*^9}, 3.8690812734090786`*^9, {
   3.8690813601887465`*^9, 3.8690813757894115`*^9}, 3.869081437116558*^9, {
   3.8690814874571495`*^9, 3.869081506192236*^9}, 3.869081651969659*^9, 
   3.869939689439892*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"623ac5d3-e572-46b3-b972-232e57bf8478"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.88`"}], ",", 
   RowBox[{"-", "0.3666666666666668`"}], ",", "0.14666666666666694`", ",", 
   "0.6600000000000001`", ",", "1.173333333333333`", ",", 
   "1.6866666666666663`", ",", "2.2000000000000006`", ",", 
   "2.7133333333333343`", ",", "3.226666666666667`", ",", 
   "3.7400000000000007`"}], "}"}]], "Output",
 CellChangeTimes->{{3.868903079336734*^9, 3.868903169399108*^9}, 
   3.86890346779703*^9, 3.8689036365600915`*^9, {3.868903667023484*^9, 
   3.8689036767097893`*^9}, {3.868903802358403*^9, 3.8689038180974765`*^9}, {
   3.8689038488085513`*^9, 3.8689038544920835`*^9}, 3.8689040054790363`*^9, {
   3.8689040475121202`*^9, 3.8689041814250655`*^9}, 3.8690808084668818`*^9, {
   3.869081195712319*^9, 3.869081232820405*^9}, 3.8690812734090786`*^9, {
   3.8690813601887465`*^9, 3.8690813757894115`*^9}, 3.869081437116558*^9, {
   3.8690814874571495`*^9, 3.869081506192236*^9}, 3.869081651969659*^9, 
   3.8699396894403925`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"4446b3b6-d470-4618-b38e-5f932f300fab"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
     LineBox[{{0.5, -0.88}, {0.6, -0.3666666666666668}, {0.7, 
      0.14666666666666694`}, {0.8, 0.6600000000000001}, {0.9, 
      1.173333333333333}, {1., 1.6866666666666663`}, {1.1, 
      2.2000000000000006`}, {1.2000000000000002`, 2.7133333333333343`}, {1.3, 
      3.226666666666667}, {1.4, 3.7400000000000007`}}]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.48125000000000023`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.48125000000000023`, 1.4}, {-0.88, 3.7400000000000007`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.868903079336734*^9, 3.868903169399108*^9}, 
   3.86890346779703*^9, 3.8689036365600915`*^9, {3.868903667023484*^9, 
   3.8689036767097893`*^9}, {3.868903802358403*^9, 3.8689038180974765`*^9}, {
   3.8689038488085513`*^9, 3.8689038544920835`*^9}, 3.8689040054790363`*^9, {
   3.8689040475121202`*^9, 3.8689041814250655`*^9}, 3.8690808084668818`*^9, {
   3.869081195712319*^9, 3.869081232820405*^9}, 3.8690812734090786`*^9, {
   3.8690813601887465`*^9, 3.8690813757894115`*^9}, 3.869081437116558*^9, {
   3.8690814874571495`*^9, 3.869081506192236*^9}, 3.869081651969659*^9, 
   3.869939689714817*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"dedd3d43-3772-436c-8e8d-00ba2fe5d201"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<./simex2_equilibriums.csv\>\"", ",", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"PrefList", ",", "QrefList"}], "}"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.869081548002447*^9, 3.869081548002447*^9}, {
  3.8690816401828947`*^9, 3.869081647332694*^9}, {3.8690823343417926`*^9, 
  3.8690823378148265`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"273e8e65-3b03-412b-9e08-5c1f9ba040bc"],

Cell[BoxData["\<\"C:\\\\Users\\\\hoshino\\\\Documents\\\\01_UHyogo\\\\\
01Research\\\\paper\\\\202207chp\\\\simulation\"\>"], "Output",
 CellChangeTimes->{
  3.8690815487831106`*^9, {3.8690816379729133`*^9, 3.869081647893777*^9}, 
   3.8690823392727456`*^9, 3.8699396897462606`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"1b0635ab-04c3-4033-b49a-5981d0046a7f"],

Cell[BoxData["\<\"./simex2_equilibriums.csv\"\>"], "Output",
 CellChangeTimes->{
  3.8690815487831106`*^9, {3.8690816379729133`*^9, 3.869081647893777*^9}, 
   3.8690823392727456`*^9, 3.869939689796588*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"3e498b69-7ff3-49e9-a1f8-80c3710e8caa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of steady flow ", "Subsection",
 CellChangeTimes->{{3.780086919247759*^9, 3.780086923963333*^9}, {
  3.7897640505340743`*^9, 3.7897640617226815`*^9}, {3.8678015355549355`*^9, 
  3.8678015684945292`*^9}},ExpressionUUID->"05ceb133-abec-41e1-8388-\
bc3791d0a19c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"equilXe", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "xarg", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"{", 
        RowBox[{"8", ",", "10"}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x7", "\[Rule]", "del1"}], ",", 
       RowBox[{"x8", " ", "\[Rule]", " ", "0"}], ",", 
       RowBox[{"x9", "\[Rule]", "del2"}], ",", 
       RowBox[{"x10", "\[Rule]", "0"}], ",", " ", 
       RowBox[{"x3", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["\[Alpha]", "1"]}], ")"}], "u1"}], "+", 
         SubscriptBox["\[Alpha]", "1"]}]}], ",", " ", 
       RowBox[{"x6", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["\[Alpha]", "2"]}], ")"}], "u2"}], "+", 
         SubscriptBox["\[Alpha]", "2"]}]}]}], "}"}]}], " ", "/.", " ", 
    "parameter"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"equilElec", " ", "=", 
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"equilXe", " ", "\[Equal]", "0"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u1", "\[Rule]", " ", "0.5"}], ",", " ", 
       RowBox[{"u2", " ", "\[Rule]", " ", "0.5"}]}], "}"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"del1", ",", "0.3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"del2", ",", "0.3"}], "}"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"flowElec", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["h", "1"], "[", "xarg", "]"}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x7", "\[Rule]", "del1"}], ",", 
      RowBox[{"x9", "\[Rule]", "del2"}]}], "}"}]}], " ", "/.", 
   "parameter"}]}], "\[IndentingNewLine]", 
 RowBox[{"flowElec", " ", "/.", "equilElec"}]}], "Input",
 CellChangeTimes->{{3.8678015884785633`*^9, 3.8678015958393764`*^9}, {
   3.867801636584402*^9, 3.867801697427521*^9}, {3.867801757375431*^9, 
   3.8678017633232594`*^9}, {3.8678018162752695`*^9, 
   3.8678018309407372`*^9}, {3.8678019087778587`*^9, 
   3.8678019324900894`*^9}, {3.8678019720545807`*^9, 
   3.8678020397498894`*^9}, {3.8678020851758738`*^9, 3.867802198475376*^9}, {
   3.8678022455718193`*^9, 3.867802305327326*^9}, {3.86780884799621*^9, 
   3.867808923100845*^9}, {3.867809212521505*^9, 3.8678092790278473`*^9}, {
   3.867809494344529*^9, 3.867809497712557*^9}, {3.8678099142916574`*^9, 
   3.8678099195928097`*^9}, {3.8678099756727877`*^9, 3.867810005493203*^9}, {
   3.867811689769721*^9, 3.86781170162619*^9}, {3.867812166963046*^9, 
   3.8678121877958937`*^9}, {3.8678122184563465`*^9, 
   3.8678122732673073`*^9}, {3.867812303839574*^9, 3.8678124049981174`*^9}, {
   3.8678125250768995`*^9, 3.8678125368199444`*^9}, {3.867812640356473*^9, 
   3.8678127087227774`*^9}, {3.867812792315076*^9, 3.867812825711174*^9}, {
   3.86781326729849*^9, 3.867813401141152*^9}, {3.8678134728039026`*^9, 
   3.867813584110977*^9}, {3.8679732047637534`*^9, 3.867973206574313*^9}, {
   3.8679735184764013`*^9, 3.867973522723707*^9}, {3.8686391388818245`*^9, 
   3.868639144529828*^9}, {3.8686392621044946`*^9, 3.868639285998951*^9}, {
   3.8686393247412305`*^9, 3.8686394142920027`*^9}, {3.868639479193098*^9, 
   3.868639513129057*^9}, {3.868640696623231*^9, 3.8686407796102295`*^9}, {
   3.868640874837064*^9, 3.8686409266398044`*^9}, {3.868648365947713*^9, 
   3.868648408645691*^9}, {3.868648502123144*^9, 3.8686485121322794`*^9}, {
   3.8686487704713*^9, 3.868648773152255*^9}, {3.8686495037716227`*^9, 
   3.8686495052400665`*^9}, {3.868656348264*^9, 3.868656363748163*^9}, {
   3.868658260396729*^9, 3.868658264928537*^9}, 3.8686591551362715`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"60649ab5-a8da-42b1-ab1b-e84a4678c385"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"del1", "\[Rule]", "0.6798927721280458`"}], ",", 
   RowBox[{"del2", "\[Rule]", "0.4348676319589308`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.867812826095704*^9, {3.8678128773021193`*^9, 3.867812879285368*^9}, 
   3.8678129682529964`*^9, 3.8678130849436116`*^9, {3.8678132691765957`*^9, 
   3.867813307827365*^9}, {3.8678133615024652`*^9, 3.8678134015671177`*^9}, {
   3.867813505636414*^9, 3.8678135849528427`*^9}, 3.867973063529086*^9, 
   3.8679732076744576`*^9, {3.867973519090273*^9, 3.86797352311695*^9}, 
   3.8679749823626747`*^9, {3.8686391451280675`*^9, 3.8686391504058995`*^9}, 
   3.8686392867589025`*^9, {3.8686393347673225`*^9, 3.8686394146726017`*^9}, {
   3.8686394795221534`*^9, 3.8686395134851217`*^9}, 3.868640896107334*^9, 
   3.8686409271729956`*^9, 3.8686480198324337`*^9, {3.868648367345934*^9, 
   3.86864840904653*^9}, 3.8686485085944448`*^9, {3.868648771098811*^9, 
   3.8686487736461735`*^9}, {3.8686494734739056`*^9, 3.8686494908747997`*^9}, 
   3.8686500178786683`*^9, 3.868650774986661*^9, 3.8686547603782916`*^9, 
   3.8686549805798655`*^9, 3.8686552427369223`*^9, 3.868655313701846*^9, {
   3.868656349234104*^9, 3.868656375896246*^9}, 3.868658211610296*^9, {
   3.868658265428079*^9, 3.868658295236737*^9}, 3.868658661805523*^9, 
   3.8686591554719453`*^9, 3.8686592552454185`*^9, 3.8689026218816633`*^9, 
   3.8690808087616477`*^9, 3.869081437216645*^9, 3.8699396898126163`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"6a07f6d9-5b30-4e12-baae-66ffd2f90eea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "del1", "]"}], "+", 
  RowBox[{"Sin", "[", "del2", "]"}]}]], "Output",
 CellChangeTimes->{
  3.867812826095704*^9, {3.8678128773021193`*^9, 3.867812879285368*^9}, 
   3.8678129682529964`*^9, 3.8678130849436116`*^9, {3.8678132691765957`*^9, 
   3.867813307827365*^9}, {3.8678133615024652`*^9, 3.8678134015671177`*^9}, {
   3.867813505636414*^9, 3.8678135849528427`*^9}, 3.867973063529086*^9, 
   3.8679732076744576`*^9, {3.867973519090273*^9, 3.86797352311695*^9}, 
   3.8679749823626747`*^9, {3.8686391451280675`*^9, 3.8686391504058995`*^9}, 
   3.8686392867589025`*^9, {3.8686393347673225`*^9, 3.8686394146726017`*^9}, {
   3.8686394795221534`*^9, 3.8686395134851217`*^9}, 3.868640896107334*^9, 
   3.8686409271729956`*^9, 3.8686480198324337`*^9, {3.868648367345934*^9, 
   3.86864840904653*^9}, 3.8686485085944448`*^9, {3.868648771098811*^9, 
   3.8686487736461735`*^9}, {3.8686494734739056`*^9, 3.8686494908747997`*^9}, 
   3.8686500178786683`*^9, 3.868650774986661*^9, 3.8686547603782916`*^9, 
   3.8686549805798655`*^9, 3.8686552427369223`*^9, 3.868655313701846*^9, {
   3.868656349234104*^9, 3.868656375896246*^9}, 3.868658211610296*^9, {
   3.868658265428079*^9, 3.868658295236737*^9}, 3.868658661805523*^9, 
   3.8686591554719453`*^9, 3.8686592552454185`*^9, 3.8689026218816633`*^9, 
   3.8690808087616477`*^9, 3.869081437216645*^9, 3.8699396898126163`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"faae7860-0b99-4607-8d51-91b3650eca69"],

Cell[BoxData["1.0499999999999998`"], "Output",
 CellChangeTimes->{
  3.867812826095704*^9, {3.8678128773021193`*^9, 3.867812879285368*^9}, 
   3.8678129682529964`*^9, 3.8678130849436116`*^9, {3.8678132691765957`*^9, 
   3.867813307827365*^9}, {3.8678133615024652`*^9, 3.8678134015671177`*^9}, {
   3.867813505636414*^9, 3.8678135849528427`*^9}, 3.867973063529086*^9, 
   3.8679732076744576`*^9, {3.867973519090273*^9, 3.86797352311695*^9}, 
   3.8679749823626747`*^9, {3.8686391451280675`*^9, 3.8686391504058995`*^9}, 
   3.8686392867589025`*^9, {3.8686393347673225`*^9, 3.8686394146726017`*^9}, {
   3.8686394795221534`*^9, 3.8686395134851217`*^9}, 3.868640896107334*^9, 
   3.8686409271729956`*^9, 3.8686480198324337`*^9, {3.868648367345934*^9, 
   3.86864840904653*^9}, 3.8686485085944448`*^9, {3.868648771098811*^9, 
   3.8686487736461735`*^9}, {3.8686494734739056`*^9, 3.8686494908747997`*^9}, 
   3.8686500178786683`*^9, 3.868650774986661*^9, 3.8686547603782916`*^9, 
   3.8686549805798655`*^9, 3.8686552427369223`*^9, 3.868655313701846*^9, {
   3.868656349234104*^9, 3.868656375896246*^9}, 3.868658211610296*^9, {
   3.868658265428079*^9, 3.868658295236737*^9}, 3.868658661805523*^9, 
   3.8686591554719453`*^9, 3.8686592552454185`*^9, 3.8689026218816633`*^9, 
   3.8690808087616477`*^9, 3.869081437216645*^9, 3.8699396898126163`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"08d99478-4ffe-4109-8fb2-174c67eb8953"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"equilXh", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "xarg", "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], "-", " ", 
        RowBox[{
         RowBox[{"f", "[", "xarg", "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}]}], ",", "  ", 
       RowBox[{
        RowBox[{"f", "[", "xarg", "]"}], "[", 
        RowBox[{"[", "13", "]"}], "]"}]}], " ", "}"}], "  ", 
     "\\\[IndentingNewLine]"}], "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"x2", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SubscriptBox["\[Alpha]", "1"]}], ")"}], "u1"}], "+", 
        SubscriptBox["\[Alpha]", "1"]}]}], ",", " ", 
      RowBox[{"x5", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SubscriptBox["\[Alpha]", "2"]}], ")"}], "u2"}], "+", 
        SubscriptBox["\[Alpha]", "2"]}]}], ",", " ", 
      RowBox[{
       RowBox[{"x11", "-", "x12"}], "\[Rule]", "delP"}], ",", " ", 
      RowBox[{"x13", "\[Rule]", "w"}]}], "}"}]}], "/.", 
   "parameter"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equilHeat", " ", "=", " ", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"equilXh", " ", "\[Equal]", " ", "0"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u1", "\[Rule]", " ", "0.5"}], ",", " ", 
        RowBox[{"u2", " ", "\[Rule]", " ", "0.5"}]}], "}"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"delP", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowHeat", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["h", "2"], "[", "xarg", "]"}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{"x13", "->", "w"}], "}"}]}], " ", "/.", "parameter"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"flowHeat", " ", "/.", "equilHeat"}]}], "Input",
 CellChangeTimes->{
  3.8686483753407545`*^9, {3.868648520505*^9, 3.868648553795065*^9}, {
   3.8686486665521965`*^9, 3.8686487687092085`*^9}, {3.8686549480479126`*^9, 
   3.868654951543043*^9}, {3.868656366781968*^9, 3.868656372684002*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"29d79501-3979-4096-bc59-d4c0db41b59e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"0.06477732793522267`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"0.23`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.77`", " ", "u1"}]}], ")"}]}], "-", 
       RowBox[{"8.360092210467801`", " ", "w"}]}], ")"}]}], "-", 
    RowBox[{"0.06477732793522267`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"0.23`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.77`", " ", "u2"}]}], ")"}]}], "+", 
       RowBox[{"8.360092210467801`", " ", "w"}]}], ")"}]}]}], ",", 
   RowBox[{"0.15625`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.`", " ", "delP"}], "-", 
      RowBox[{"8.`", " ", 
       SuperscriptBox["w", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.868648539066471*^9, 3.868648554252201*^9}, {
   3.8686486715327034`*^9, 3.8686486995749273`*^9}, {3.8686487510312743`*^9, 
   3.868648776466102*^9}, {3.8686494750532727`*^9, 3.8686494939323826`*^9}, 
   3.8686495382165604`*^9, 3.8686496073027506`*^9, 3.8686500195581727`*^9, 
   3.868650774986661*^9, 3.868654760407547*^9, {3.868654951817915*^9, 
   3.8686549806117353`*^9}, 3.8686552427578077`*^9, 3.8686553137225122`*^9, {
   3.8686563670828657`*^9, 3.868656377472397*^9}, 3.868658211642627*^9, 
   3.868658295268394*^9, 3.868658661818036*^9, 3.8686592552454185`*^9, 
   3.868902621923278*^9, 3.8690808087932835`*^9, 3.869081437248027*^9, 
   3.8699396898464975`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"1aeb9fb6-a7e1-49bc-8c98-ee899ef28d86"],

Cell[BoxData["1.5`"], "Output",
 CellChangeTimes->{{3.868648539066471*^9, 3.868648554252201*^9}, {
   3.8686486715327034`*^9, 3.8686486995749273`*^9}, {3.8686487510312743`*^9, 
   3.868648776466102*^9}, {3.8686494750532727`*^9, 3.8686494939323826`*^9}, 
   3.8686495382165604`*^9, 3.8686496073027506`*^9, 3.8686500195581727`*^9, 
   3.868650774986661*^9, 3.868654760407547*^9, {3.868654951817915*^9, 
   3.8686549806117353`*^9}, 3.8686552427578077`*^9, 3.8686553137225122`*^9, {
   3.8686563670828657`*^9, 3.868656377472397*^9}, 3.868658211642627*^9, 
   3.868658295268394*^9, 3.868658661818036*^9, 3.8686592552454185`*^9, 
   3.868902621923278*^9, 3.8690808087932835`*^9, 3.869081437248027*^9, 
   3.8699396898464975`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"ac89c022-852e-4961-809b-29e36e86b86d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"umin", " ", "=", " ", "0.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"umax", " ", "=", " ", "0.6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2max", " ", "=", " ", "1.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1m", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"flowElec", " ", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXe", " ", "\[Equal]", "0"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", "umin"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "uspan"}]}], "}"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"del1", ",", "0.3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"del2", ",", "0.3"}], "}"}]}], "}"}]}], "]"}]}], ",", 
       "                    ", 
       RowBox[{"flowHeat", " ", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXh", " ", "\[Equal]", " ", "0"}], " ", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", " ", "umin"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "uspan"}]}], "}"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"w", ",", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"delP", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], " ", 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"uspan", ",", 
       RowBox[{"-", "0.4"}], ",", "1.2", ",", "0.05"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2m", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"flowElec", " ", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXe", " ", "\[Equal]", "0"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", "uspan"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "umin"}]}], "}"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"del1", ",", "0.3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"del2", ",", "0.3"}], "}"}]}], "}"}]}], "]"}]}], ",", 
       "                        ", 
       RowBox[{"flowHeat", " ", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXh", " ", "\[Equal]", " ", "0"}], " ", "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", " ", "uspan"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "umin"}]}], "}"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"w", ",", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"delP", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], "}"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"uspan", ",", 
       RowBox[{"-", "0.65"}], ",", "0.95", ",", "0.05"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1M", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"flowElec", " ", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXe", " ", "\[Equal]", "0"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", "umax"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "uspan"}]}], "}"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"del1", ",", "0.3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"del2", ",", "0.3"}], "}"}]}], "}"}]}], "]"}]}], ",", 
       "                        ", 
       RowBox[{"flowHeat", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXh", " ", "\[Equal]", " ", "0"}], " ", "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", " ", "umax"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "uspan"}]}], "}"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"w", ",", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"delP", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], "}"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"uspan", ",", 
       RowBox[{"-", "0.4"}], ",", "1.2", ",", "0.05"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2M", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"flowElec", " ", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXe", " ", "\[Equal]", "0"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", "uspan"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "u2max"}]}], "}"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"del1", ",", "0.3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"del2", ",", "0.3"}], "}"}]}], "}"}]}], "]"}]}], ",", 
       "                       ", 
       RowBox[{"flowHeat", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"equilXh", " ", "\[Equal]", " ", "0"}], " ", "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u1", "\[Rule]", " ", "uspan"}], ",", " ", 
             RowBox[{"u2", " ", "\[Rule]", " ", "u2max"}]}], "}"}]}], ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"w", ",", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"delP", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], "}"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"uspan", ",", 
       RowBox[{"-", "0.75"}], ",", "0.85", ",", "0.05"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"{", 
   RowBox[{"data1m", ",", "data2m", ",", "data1M", ",", "data2M", ",", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"PrefList", ",", "QrefList"}], "}"}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8679768919284973`*^9, 3.8679770271165853`*^9}, {
   3.8679770968572054`*^9, 3.8679771873061857`*^9}, {3.8679772526051598`*^9, 
   3.8679774985965223`*^9}, {3.867977569044655*^9, 3.8679776618537917`*^9}, {
   3.867977726349174*^9, 3.86797785288968*^9}, {3.8679779350485277`*^9, 
   3.867977944880254*^9}, 3.867979272198065*^9, {3.867979303426858*^9, 
   3.867979349405979*^9}, {3.8686480907878685`*^9, 3.868648235212318*^9}, {
   3.8686482721877136`*^9, 3.8686483466234283`*^9}, {3.8686487868676662`*^9, 
   3.868648940392695*^9}, {3.868649244855838*^9, 3.8686493418084526`*^9}, {
   3.8686493905619793`*^9, 3.868649394689519*^9}, {3.8686495123299675`*^9, 
   3.868649514980158*^9}, {3.86864995019713*^9, 3.868650003878642*^9}, {
   3.8686549383872156`*^9, 3.8686549739814334`*^9}, {3.868904273099024*^9, 
   3.868904279650881*^9}, {3.8689045317075253`*^9, 3.8689045579834013`*^9}, {
   3.868904591227538*^9, 3.868904591353454*^9}, {3.8689047209026546`*^9, 
   3.8689047211456995`*^9}, {3.8689869895331507`*^9, 3.868986989576333*^9}, {
   3.8690807970435257`*^9, 3.869080819811059*^9}, {3.869081127925724*^9, 
   3.8690811280224667`*^9}, {3.8690829879215813`*^9, 3.869082987986266*^9}, {
   3.8690834463708367`*^9, 3.869083526596064*^9}, {3.869083558121316*^9, 
   3.86908359255614*^9}, {3.869083660120706*^9, 3.869083660217873*^9}, {
   3.869084013408413*^9, 3.869084102471175*^9}, {3.8699396939839387`*^9, 
   3.86993979094868*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"72fcb9c5-f037-4196-95a7-24e01ffcc529"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQvUOu9XXgjnP7DTnWyESlMDs8qhJZ5/7w1H7tdrGb
58qZHHiuLy6w5Tq+X5WtcapzN6ODkTEIHN4vD9I2j8EBon/ffmOw/v/2EPXb
96uA1f+13waWX7dfgiWMT3fTbyh/3n4eJpANP+0ZQMDh/G4wzfDD/pA0WN7+
y98rFS/VvsH027/4vfLjJd8vMPPtb/2sy9pT8sl+F8R++/Pfgx8vnf3B3hji
PnuQqFzrW3tuiPvts5+DDHhpD/WffShQ9RGFZ/bbIf63t77v3zs975G9x0OQ
gov2Tts+A11wF2reZXtxoK4qkWv2YH/LXbU/7G3e6Zhw1p4LbP51++dl++ZL
6e+1/6YR03/o6w37v7VA502O2A+x75b9jlMLXbd93rv/3BkQuGN/5itI4dn9
O8H237MXaz4AVHFtfxA4QB/Y23fnAF18dz/EPQ/td3mCQuzRfjuwhY/sL/sm
CURYPtsPcd9je7B3X7/crwWyXuOJPTcouOe+hcST3FN7QSDv/fIP+0XA/nhm
L6l/FxhFn/ZDwvO5vRY4AXzZDwCukQbN
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQbWIMAu/3n2/K2lMyOWL/GTB4s/9f2b75Uvp77TPS
QODV/n3e5p2OCWftGcDgxX7xde4Pq0Su2c+aCQJP97tt+/z3SsVde4h5j/db
3ffvnZ73yB5i3oP9YY+Xzj6i8AzKv7M/7/nvlR8vvYSad2N/2+vAHXKtb6H6
L+8//z0YqOOD/TmIhv23f9YBHfjJ3ggsf3j/S5B23y/2OmD+5v1fgba/VPsG
Mc/h/G6IuT/sLSDy9nxM2u1iN3/C9NtLsoTx6W76DTPfXo2tcapz9197U4j9
9kYca2SiUv7D3Gcv3wp04DwGB4j6O/aqYPWMDlD/2YNMP1fO5AD1v70xWD+z
AzR87C2Aofc0gMWBCRJ+9nZc1xcX2LI6QMPX3rU75/lvTTaHvZDwt/fkATmY
HWree/sAYGgKMXM4nAXLf7AHuX7uew4HRrB5n+xj+w991bjDCVX/2T5ZIMJy
ywkuB7DxaV/sMya+rbHfyg11z1f7fKHmA6cW8kDN+2ZfMlmCJayP1wEAOtby
dQ==
      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQLdH6OnCH3FP7KpF17g+r+Bz4QJTIM/uSyRIsYX28
DszXFxfYcj23zxNqPnBqIY/Dj/8g8Nw+Y+LbGvut3A5vNWL6D319YZ8kEGG5
5QSXwyOgaa2vX9pHA0U17nA6XAMb/Mo+lE9309z3HA4nQcZdf23v3zs9T4iZ
w2HvGRB4Y+/Jw6TdLsbusO4ryMC39s7dOc9/a7I5zJMDOfCdPVATUCerA9h5
697bm3U6JjwNYHEIAlkX+MHegGONTFQKswPYuDMf7LXaxW6eK2dyACt3/2iv
zNY41bmb0eEQ2PyP9mBj5zE4QMz9ZK8P1v/fHmzcjk/2SmD1f+2NweCzvThL
GNAHv+0h9n+25wI59+ZPe02Q9zW+2DOAwQ97sPcWf7H/9PdKxUu1bxB75L7a
P/u98uMl3y/2s2aCwFf7Gz/rsvaUfLIHB7vIN/sz34MfL539wb4P7MBv9i0g
ba1v7cHO4/pun/4cZMBL+zaw+Hf7AKDqIwrP7MHR8f+7vcV9UIg+gsbjD3uD
bZ+BLrhr/w0cPz/sGcH2XLMHO6/gp/1hb3NgCJ61fwOOr5/2zWX75kvp77UH
AJcnB2E=
      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQffYMCDzYf31xgS1XOMuB02D+nf0XlW7/rMtiPgBS
w8BwY//pha7bPtcyHdAyBoHL+48obCjKmMh44BJY/Zn9++dL6d9dwnDABCx/
eD/QNKCR//frgPmb96dY3/fvnf53PwMURFhuOVG27/d+M4i8vbd5p2PC05/7
TSH67e1N43Z58vzYDzH+jD1Y2Pjbfoj5l+01DDnWyER92Q91n72k/l0VtsZP
+yH+uWPPp7tp7vvlH6D8B/ZMYSCRt/sh5jy2fx24Q6719cv9s2aCwFP7i75J
AhGWz6DmvbDf6cnDpN3+aH96Ggi8snfoznn+e+VdqHlv7PmbD5xa6HoNat57
+/1fNWL6D52FuveD/cZToADbC/XvJ3uJ6qw9JZMjoO7/bP+gbB8wxPbaZ4DN
/2J/DhwAZ+3Bzpn51V50nfvDKpFr9hD7vtl7bPv890rFXXuIeT/sbUHBmffI
HmLeT/uIx0tnH1F4Zg82Lu2XfQHQtR8vvbSH+O+3fTPYw2/tz4HN+2N//nsw
UMcHqHn/7O8AY3tPySd7ADnKBbA=
      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[{{0.5, -0.88}, {0.6, -0.3666666666666668}, {0.7, 
      0.14666666666666694`}, {0.8, 0.6600000000000001}, {0.9, 
      1.173333333333333}, {1., 1.6866666666666663`}, {1.1, 
      2.2000000000000006`}, {1.2000000000000002`, 2.7133333333333343`}, {1.3, 
      3.226666666666667}, {1.4, 3.7400000000000007`}}]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.9750000000000001, 1.875}, {-2.5425, 3.8099999999999996`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8679777304895678`*^9, 3.8679778084306536`*^9}, 
   3.8679778533511662`*^9, {3.8679779381314106`*^9, 3.8679779463404245`*^9}, {
   3.8679792851619143`*^9, 3.8679793512421985`*^9}, 3.868639150736295*^9, 
   3.868648043704996*^9, 3.8686481381166935`*^9, 3.8686481969133434`*^9, {
   3.868648309973565*^9, 3.86864831395403*^9}, 3.868648347504568*^9, 
   3.868648865154872*^9, {3.8686489097916927`*^9, 3.8686489410837755`*^9}, 
   3.868649229449271*^9, 3.868649259610725*^9, 3.868649476416622*^9, {
   3.8686495153409395`*^9, 3.8686495404182653`*^9}, {3.8686499563565245`*^9, 
   3.8686500043963237`*^9}, 3.8686507751454268`*^9, 3.868654760550638*^9, {
   3.868654974370699*^9, 3.8686549807423224`*^9}, 3.868655242878858*^9, 
   3.8686553138573027`*^9, 3.8686582118191867`*^9, 3.8686582953952065`*^9, 
   3.868658661932329*^9, 3.8686592553912582`*^9, 3.8689026223370066`*^9, 
   3.868904281965336*^9, {3.8689045402425985`*^9, 3.8689045596109543`*^9}, 
   3.8689045918458815`*^9, 3.8689047217842174`*^9, 3.8689869900685863`*^9, {
   3.86908080892567*^9, 3.869080821088402*^9}, 3.8690811285259895`*^9, 
   3.869081437377261*^9, 3.869082989081726*^9, {3.869083452817948*^9, 
   3.8690835270339313`*^9}, {3.869083574698611*^9, 3.8690835929934683`*^9}, 
   3.869083660656474*^9, {3.8690840143422832`*^9, 3.869084102961268*^9}, {
   3.869939689988885*^9, 3.8699397915192766`*^9}},
 CellLabel->
  "Out[128]=",ExpressionUUID->"99f89e81-44e8-4d9c-b2a2-9245f19aba25"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", " ", "=", " ", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "data1m", "]"}], ",", 
      RowBox[{"Transpose", "[", "data2m", "]"}], ",", 
      RowBox[{"Transpose", "[", "data1M", "]"}], ",", " ", 
      RowBox[{"Transpose", "[", "data2M", "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8690831563585405`*^9, 3.869083196966057*^9}, {
  3.869083297878473*^9, 3.8690833117518463`*^9}, {3.869083392453209*^9, 
  3.869083410557165*^9}, {3.869083598103958*^9, 3.8690836716533527`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"28ce15da-8513-4bb2-9d7a-2bc3ce8c8341"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<./simex2_constrains.csv\>\"", ",", "data"}], "]"}]}], "Input",
 CellChangeTimes->{{3.869083064717059*^9, 3.8690830838177233`*^9}, {
  3.8690832043068485`*^9, 3.869083241547411*^9}, {3.8690836155322895`*^9, 
  3.869083616362957*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"0d5c6135-4ac0-4f16-921c-885c72e37c24"],

Cell[BoxData["\<\"C:\\\\Users\\\\hoshino\\\\Documents\\\\01_UHyogo\\\\\
01Research\\\\paper\\\\202207chp\\\\simulation\"\>"], "Output",
 CellChangeTimes->{3.8690832446837754`*^9, 3.8690836742394094`*^9, 
  3.869084107059147*^9, 3.869939690028153*^9, 3.869939797537482*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"f972f469-31df-4cb9-a360-cfe77bd00abc"],

Cell[BoxData["\<\"./simex2_constrains.csv\"\>"], "Output",
 CellChangeTimes->{3.8690832446837754`*^9, 3.8690836742394094`*^9, 
  3.869084107059147*^9, 3.869939690028153*^9, 3.869939797557438*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"73ef4672-ad38-4929-8ac0-a96f03b65573"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{659.4, 610.8},
WindowMargins->{{105, Automatic}, {Automatic, 12.6}},
Magnification:>0.75 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (2020\:5e746\:670822\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"575fa023-ceeb-46df-8ba5-98d379644267"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 429, 6, 72, "Title",ExpressionUUID->"d8730f82-c403-4475-bd0a-d29be45f210e"],
Cell[1011, 30, 313, 8, 60, "Text",ExpressionUUID->"bd99c5f2-09c4-4ce3-9004-ad2a4886284e"],
Cell[CellGroupData[{
Cell[1349, 42, 810, 12, 50, "Section",ExpressionUUID->"8bbe9983-60b9-4f81-ae87-d8e33755d467"],
Cell[CellGroupData[{
Cell[2184, 58, 336, 5, 41, "Subsection",ExpressionUUID->"a35494df-9477-4688-9693-112302b880a3"],
Cell[2523, 65, 3534, 108, 135, "Input",ExpressionUUID->"493130f9-ba79-4787-854f-ed036a1ef542"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6094, 178, 381, 6, 41, "Subsection",ExpressionUUID->"283020c0-1f20-4c7a-8f0e-d56a82d41abb"],
Cell[6478, 186, 2091, 68, 173, "Input",ExpressionUUID->"58c9c020-a405-4f78-810e-e014b1ef3448"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8606, 259, 440, 7, 41, "Subsection",ExpressionUUID->"a8bbfd87-8a3c-41d0-ab85-00e3e086084c"],
Cell[9049, 268, 2090, 68, 167, "Input",ExpressionUUID->"3477c89c-7d78-4e9c-82a8-934568971027"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11176, 341, 321, 5, 41, "Subsection",ExpressionUUID->"00c16fa2-8fb4-4145-8bec-b572de1d703c"],
Cell[CellGroupData[{
Cell[11522, 350, 7710, 202, 235, "Input",ExpressionUUID->"7e1d4679-42ae-438f-a962-4f4205a3d8cf"],
Cell[19235, 554, 8479, 167, 89, "Output",ExpressionUUID->"3dfb4cbd-c095-40f7-a94f-72586ddb999a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27763, 727, 389, 6, 41, "Subsection",ExpressionUUID->"3f32a6f1-547b-4902-a7e9-5cc37435fa4f"],
Cell[CellGroupData[{
Cell[28177, 737, 1459, 33, 50, "Input",ExpressionUUID->"f3b56884-2486-4f21-b0cc-d87de74b9496"],
Cell[29639, 772, 2867, 49, 39, "Output",ExpressionUUID->"78666e5a-d032-4e19-8afa-05d4750042f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32543, 826, 560, 13, 21, "Input",ExpressionUUID->"50b97c2f-9ee9-40d8-b6fb-194c86a81c71"],
Cell[33106, 841, 2442, 45, 26, "Output",ExpressionUUID->"724908c3-f26e-489f-932c-23571aca1cc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35585, 891, 1729, 44, 50, "Input",ExpressionUUID->"8664612d-7522-41cd-8961-9205bd2d1ab3"],
Cell[37317, 937, 2607, 48, 24, "Output",ExpressionUUID->"6d32ddf5-7c4a-408b-839b-50e3e0c627b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39961, 990, 1314, 35, 36, "Input",ExpressionUUID->"796f053e-4ad2-43c4-9bb9-c949cf9baa89"],
Cell[41278, 1027, 2148, 36, 24, "Output",ExpressionUUID->"9f03273b-66c0-4777-aab1-8bca142e36d2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43475, 1069, 394, 6, 41, "Subsection",ExpressionUUID->"0c021e64-b4e0-48ba-9046-694641a22c1b"],
Cell[43872, 1077, 6002, 114, 97, "Input",ExpressionUUID->"9ff333be-5e75-4649-905d-bce08abbe1c2"],
Cell[49877, 1193, 8073, 229, 310, "Input",ExpressionUUID->"02daf69f-2704-482b-a38e-6593f3a56655"],
Cell[CellGroupData[{
Cell[57975, 1426, 474, 11, 36, "Input",ExpressionUUID->"54575ffc-7dc3-40fd-9ebf-f8fc12d4d125"],
Cell[58452, 1439, 7756, 235, 366, "Output",ExpressionUUID->"7063952e-087a-457c-88aa-638549119097"]
}, Open  ]],
Cell[66223, 1677, 550, 14, 21, "Input",ExpressionUUID->"44d0659a-677b-4612-bf49-f195e342b2a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66810, 1696, 236, 4, 41, "Subsection",ExpressionUUID->"5c321a84-1c41-4d3f-bba3-7a248c36f78a"],
Cell[CellGroupData[{
Cell[67071, 1704, 5030, 148, 185, "Input",ExpressionUUID->"fa18a14b-a346-4462-94bf-ff8bab9ffd93"],
Cell[72104, 1854, 5031, 85, 53, "Output",ExpressionUUID->"da444060-731d-4270-82e8-afebb9db13b1"],
Cell[77138, 1941, 3781, 51, 24, "Output",ExpressionUUID->"2d72233a-5599-4362-bd60-e5ff014d4879"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80956, 1997, 4942, 138, 156, "Input",ExpressionUUID->"b3091e80-2e07-4f3b-bc19-013fb5495a23"],
Cell[85901, 2137, 907, 15, 24, "Output",ExpressionUUID->"623ac5d3-e572-46b3-b972-232e57bf8478"],
Cell[86811, 2154, 1074, 18, 24, "Output",ExpressionUUID->"4446b3b6-d470-4618-b38e-5f932f300fab"],
Cell[87888, 2174, 2220, 49, 181, "Output",ExpressionUUID->"dedd3d43-3772-436c-8e8d-00ba2fe5d201"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90145, 2228, 572, 11, 37, "Input",ExpressionUUID->"273e8e65-3b03-412b-9e08-5c1f9ba040bc"],
Cell[90720, 2241, 361, 5, 24, "Output",ExpressionUUID->"1b0635ab-04c3-4033-b49a-5981d0046a7f"],
Cell[91084, 2248, 284, 4, 24, "Output",ExpressionUUID->"3e498b69-7ff3-49e9-a1f8-80c3710e8caa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91417, 2258, 278, 4, 41, "Subsection",ExpressionUUID->"05ceb133-abec-41e1-8388-bc3791d0a19c"],
Cell[CellGroupData[{
Cell[91720, 2266, 3886, 84, 93, "Input",ExpressionUUID->"60649ab5-a8da-42b1-ab1b-e84a4678c385"],
Cell[95609, 2352, 1549, 23, 24, "Output",ExpressionUUID->"6a07f6d9-5b30-4e12-baae-66ffd2f90eea"],
Cell[97161, 2377, 1490, 22, 24, "Output",ExpressionUUID->"faae7860-0b99-4607-8d51-91b3650eca69"],
Cell[98654, 2401, 1420, 19, 24, "Output",ExpressionUUID->"08d99478-4ffe-4109-8fb2-174c67eb8953"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100111, 2425, 2462, 69, 79, "Input",ExpressionUUID->"29d79501-3979-4096-bc59-d4c0db41b59e"],
Cell[102576, 2496, 1684, 38, 43, "Output",ExpressionUUID->"1aeb9fb6-a7e1-49bc-8c98-ee899ef28d86"],
Cell[104263, 2536, 802, 11, 24, "Output",ExpressionUUID->"ac89c022-852e-4961-809b-29e36e86b86d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105102, 2552, 8270, 209, 406, "Input",ExpressionUUID->"72fcb9c5-f037-4196-95a7-24e01ffcc529"],
Cell[113375, 2763, 6067, 121, 177, "Output",ExpressionUUID->"99f89e81-44e8-4d9c-b2a2-9245f19aba25"]
}, Open  ]],
Cell[119457, 2887, 683, 15, 21, "Input",ExpressionUUID->"28ce15da-8513-4bb2-9d7a-2bc3ce8c8341"],
Cell[CellGroupData[{
Cell[120165, 2906, 475, 9, 37, "Input",ExpressionUUID->"0d5c6135-4ac0-4f16-921c-885c72e37c24"],
Cell[120643, 2917, 355, 5, 24, "Output",ExpressionUUID->"f972f469-31df-4cb9-a360-cfe77bd00abc"],
Cell[121001, 2924, 278, 4, 76, "Output",ExpressionUUID->"73ef4672-ad38-4929-8ac0-a96f03b65573"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> simulation/simex2_input.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
open_system('twosite_system')

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param('twosite_system/mpc', 'Tstep', '2.0')
set_param('twosite_system/mpc', 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param('twosite_system/power_ref','Pnominal', '1.0')
set_param('twosite_system/power_ref','ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
Offset0 = '0.0';
Offset1 = '-0.0';
Offset2 = '0.0+0.0';
OffsetChgTime1 = '60*15';
OffsetChgTime2 = '60*30';
set_param('twosite_system/HeatRef', 'Value', NominalHref)
set_param('twosite_system/HeatOffset1','Before', Offset0)
set_param('twosite_system/HeatOffset1','After',  Offset1)
set_param('twosite_system/HeatOffset2','Before', '0')
set_param('twosite_system/HeatOffset2','After',  Offset2)
set_param('twosite_system/HeatOffset1','Time', OffsetChgTime1)
set_param('twosite_system/HeatOffset2','Time', OffsetChgTime2)

% MPCの評価関数の重み
Qz = 'blkdiag( eye(5), 1, eye(3) )'; % パラメータは文字列で指定
Rv = '0.01*eye(2)';
set_param('twosite_system/mpc', 'Qz', Qz)
set_param('twosite_system/mpc', 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param('twosite_system/mpc', 'Plim', '[-50, 50]') %kPa

% 入力に関する制約条件
set_param('twosite_system/mpc', 'u1max', '0.6')
set_param('twosite_system/mpc', 'u2max', '1.0')

set_param('twosite_system','StartTime','-60', 'StopTime','60*40')

%% シミュレーションの実行
% Qz = 'blkdiag( 0.1, eye(4), 0.01, eye(3) )'; % パラメータは文字列で指定
% set_param('twosite_system/mpc', 'Qz', Qz)
% res = sim('twosite_system');
% T = array2table(res.tout, 'VariableNames',{'time'} );
% T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
% T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
% T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
% T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );
% writetable(T, 'simex2_input_Qe0.1_Qh0.01.csv')

Qz = 'blkdiag( 0.1, eye(4), 0.0001, eye(3) )'; % パラメータは文字列で指定
set_param('twosite_system/mpc', 'Qz', Qz)
res = sim('twosite_system');
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );
writetable(T, 'simex2_input_Qe0.1_Qh0.0001.csv')


==> simulation/simex2_input.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd


csvdata = pd.read_csv('simex1_weight_Qe0.1_Qh0.001.csv')
time_case1 = csvdata['time']
h1_case1 = Pbase*csvdata['power']
h2_case1 = Qbase*csvdata['heatflow']
h2_case1 = Qbase*csvdata['heatflow']
h3_case1 = pbase*csvdata['pressure']/1000 + 800
in1_case1 = csvdata['in1']
in2_case1 = csvdata['in2']

csvdata = pd.read_csv('simex2_input_Qe0.1_Qh0.001.csv')
time_case3 = csvdata['time']
h1_case3 = Pbase*csvdata['power']
h2_case3 = Qbase*csvdata['heatflow']
h3_case3 = pbase*csvdata['pressure']/1000 + 800
in1_case3 = csvdata['in1']
in2_case3 = csvdata['in2']



## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case1])
pref = (1.0 + 0.4*regd_profile)*Pbase



# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,7.5))
plotNum = 5;
xlim=(0,2400)


## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
plt.plot(time_case1, pref,  label='',  zorder=3, ls=':',  lw=2, c='r')
plt.plot(time_case1, h1_case1,    label='w/o input const.', zorder=2, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, h1_case2,    label='$Q_\mathrm{h1}=0.10$', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case3, h1_case3,    label='w/ input const.', zorder=2, ls='-', lw=1.5, c='b')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(0.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.0,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, h2_case2, label='h2', zorder=1, ls='-', lw=1.5, c='g')
plt.plot(time_case3, h2_case3, label='h2', zorder=1, ls='-', lw=1.5, c='b')
plt.axhline(y=1.69, ls=':', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示


## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='g')
plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
plt.axhline(y=850, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=750, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
#plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(700,900)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)


## 入力　##########################
plt.subplot(plotNum,1,4)
# データのプロット 
plt.plot(time_case1, in1_case1, label='', zorder=2, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, in1_case2, label='', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case3, in1_case3, label='', zorder=2, ls='-', lw=1.5, c='b')

# 水平線
plt.axhline(y=0.6, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
#plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Input 1 [p.u.]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)


## 入力　##########################
plt.subplot(plotNum,1,5)
# データのプロット 
plt.plot(time_case1, in2_case1, label='', zorder=3, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, in2_case2, label='', zorder=3, ls='-', lw=1.5, c='g')
plt.plot(time_case3, in2_case3, label='', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
#plt.axhline(y=0.6, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Input 2 [p.u.]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)


# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex2_input.pdf', bbox_inches="tight")


==> simulation/simex2_input_comparison.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd

csvdata = pd.read_csv('simex1_weightQh0p001.csv')
time_case1 = csvdata['time']
h1_case1 = Pbase*csvdata['power']
h2_case1 = Qbase*csvdata['heatflow']
h3_case1 = pbase*csvdata['pressure']/1000 + 800
in1_case1 = csvdata['in1']
in2_case1 = csvdata['in2']

csvdata = pd.read_csv('simex2_inputQh0p001.csv')
time_case3 = csvdata['time']
h1_case3 = Pbase*csvdata['power']
h2_case3 = Qbase*csvdata['heatflow']
h3_case3 = pbase*csvdata['pressure']/1000 + 800
in1_case3 = csvdata['in1']
in2_case3 = csvdata['in2']



## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case1])
pref = (1.0 + 0.4*regd_profile)*Pbase



# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,7.5))
plotNum = 5;
xlim=(0,2400)


## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
plt.plot(time_case1, pref,  label='',  zorder=3, ls=':',  lw=2, c='k')
plt.plot(time_case1, h1_case1,    label='$u_1 \leq 1.0$', zorder=2, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, h1_case2,    label='$Q_\mathrm{h1}=0.10$', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case3, h1_case3,    label='$u_1 \leq 0.6 $', zorder=2, ls='-', lw=1.5, c='b')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(2.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(2.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='upper left', bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=False, #凡例の囲みは不必要
           fontsize=10, #凡例のフォントサイズ
           handlelength = 1.0,
           ncol=1, labelspacing=0.2 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, h2_case2, label='h2', zorder=1, ls='-', lw=1.5, c='g')
plt.plot(time_case3, h2_case3, label='h2', zorder=1, ls='-', lw=1.5, c='b')
plt.axhline(y=1.69, ls=':', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(-1.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(-1.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示


## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='g')
plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
plt.axhline(y=850, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=750, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
#plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(740,860)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)


## 入力　##########################
plt.subplot(plotNum,1,4)
# データのプロット 
plt.plot(time_case1, in1_case1, label='', zorder=2, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, in1_case2, label='', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case3, in1_case3, label='', zorder=2, ls='-', lw=1.5, c='b')

# 水平線
plt.axhline(y=0.6, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
#plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Input 1 [p.u.]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)


## 入力　##########################
plt.subplot(plotNum,1,5)
# データのプロット 
plt.plot(time_case1, in2_case1, label='', zorder=3, ls='-', lw=1.5, c='g')
#plt.plot(time_case2, in2_case2, label='', zorder=3, ls='-', lw=1.5, c='g')
plt.plot(time_case3, in2_case3, label='', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
#plt.axhline(y=0.6, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Input 2 [p.u.]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)


# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex2_input_comparison.pdf', bbox_inches="tight")


==> simulation/simex2_weight.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
mdl = 'twosite_system_sampled';
open_system(mdl)

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param([mdl,'/mpc'], 'Tstep', '2.0')
set_param([mdl,'/mpc'], 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param([mdl,'/power_ref'],'Pnominal', '1.0')
set_param([mdl,'/power_ref'],'ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
set_param([mdl,'/HeatRef'], 'Value', NominalHref)

% MPCの評価関数の重み
Qz = 'blkdiag( 500, eye(4), 100, eye(3) )'; % パラメータは文字列で指定
Rv = '0.01*eye(2)';
set_param([mdl,'/mpc'], 'Qz', Qz)
set_param([mdl,'/mpc'], 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param([mdl,'/mpc'], 'Plim', '[-50, 50]') %kPa

% 入力に関する制約条件
set_param([mdl,'/mpc'], 'u1max', '1.0')
set_param([mdl,'/mpc'], 'u2max', '1.0')

set_param([mdl,'/Saturation'], 'UpperLimit', '[1.0, 1.0]')

% 測定雑音
set_param([mdl,'/noise'], 'Value', '0')

% 計算の時間
set_param(mdl,'StartTime','-180', 'StopTime','60*40')

%% シミュレーションの実行
%%%%%%%%%%%%
Qz = 'blkdiag( 100, eye(4), 10, 100*eye(3) )'; % パラメータは文字列で指定
set_param([mdl,'/mpc'], 'Qz', Qz)

res = sim(mdl);
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
writetable(T, 'simex2_weight_Qe100_Qh10_outputs.csv')
T = array2table( ...
    [res.inputs.time, res.inputs.signals.values], 'VariableNames',{'time','in1','in2'} );
T = join(T, array2table( ...
    [res.cal_time.time res.cal_time.signals.values], ...
    'VariableNames',{'time','cal_time'}) );
writetable(T, 'simex2_weight_Qe100_Qh10_inputs_etc.csv')


%%%%%%%%%%%%%%%%%%%%
Qz = 'blkdiag( 10, eye(4), 100, eye(3) )'; % パラメータは文字列で指定
set_param([mdl,'/mpc'], 'Qz', Qz)

res = sim(mdl);
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
writetable(T, 'simex2_weight_Qe10_Qh100_outputs.csv')
T = array2table( ...
    [res.inputs.time, res.inputs.signals.values], 'VariableNames',{'time','in1','in2'} );
T = join(T, array2table( ...
    [res.cal_time.time res.cal_time.signals.values], ...
    'VariableNames',{'time','cal_time'}) );
writetable(T, 'simex2_weight_Qe10_Qh100_inputs_etc.csv')




==> simulation/simex2_weight_outputs.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd

csvdata = pd.read_csv('simex2_constraint_outputs.csv')
time_case1 = csvdata['time']
h1_case1 = Pbase*csvdata['power']
h2_case1 = Qbase*csvdata['heatflow']
h3_case1 = pbase*csvdata['pressure']/1000 + 800

csvdata = pd.read_csv('simex2_weight_Qe10_Qh100_outputs.csv')
time_case2 = csvdata['time']
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']
h3_case2 = pbase*csvdata['pressure']/1000 + 800

csvdata = pd.read_csv('simex2_weight_Qe100_Qh10_outputs.csv')
time_case3 = csvdata['time']
h1_case3 = Pbase*csvdata['power']
h2_case3 = Qbase*csvdata['heatflow']
h3_case3 = pbase*csvdata['pressure']/1000 + 800


## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case1])
pref = (1.0 + 0.4*regd_profile)*Pbase



# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,5))
plotNum = 3;
xlim=(0,2400)


## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
plt.plot(time_case1, h1_case1,    label='original setting', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case2, h1_case2, label='higher weight on y2', zorder=2, ls='-', lw=1.5, c='orangered')
plt.plot(time_case3, h1_case3, label='higher weight on y1', zorder=2, ls='-', lw=1.5, c='b')
plt.plot(time_case1, pref,  label='',  zorder=3, ls=':',  lw=2, c='r')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(0.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='lower right', bbox_to_anchor=(0.99,0.02), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing= 0.2, #凡例の並び方
           #borderpad = 0.35,
           #borderaxespad = 0.5,
           #handletextpad = 0.8
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='g')
plt.plot(time_case2, h2_case2, label='h2', zorder=1, ls='-', lw=1.5, c='orangered')
plt.plot(time_case3, h2_case3, label='h2', zorder=1, ls='-', lw=1.5, c='b')
plt.axhline(y=1.69, ls=':', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(-1.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(-1.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示


## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='g')
plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='orangered')
plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='b')
# 水平線
plt.axhline(y=850, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=750, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(700,900)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)

# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex2_weight_outputs.pdf', bbox_inches="tight")

         

==> simulation/simex3_comparison.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd
csvdata = pd.read_csv('simex3_without_const_outputs.csv')
time_case2 = csvdata['time']
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']
h3_case2 = pbase*csvdata['pressure']/1000 + 780

csvdata = pd.read_csv('simex3_with_const_outputs.csv')
time_case3 = csvdata['time']
h1_case3 = Pbase*csvdata['power']
h2_case3 = Qbase*csvdata['heatflow']    
h3_case3 = pbase*csvdata['pressure']/1000 + 780

## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case2])
pref1 = (1.0 + 0.2*regd_profile)*Pbase
pref2 = (1.0 + 0.4*regd_profile)*Pbase

# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,5))
plotNum = 3;
xlim=(0,2400)

## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
#plt.plot(time_case1, h1_case1,    label='$Y_1^\mathrm{AS}=0$', zorder=2, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h1_case2, label='w/o input const.', zorder=2, ls='-', lw=1.5, c='b')
plt.plot(time_case3, h1_case3, label='w/  input const.', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case2, pref2,  label='reference',  zorder=3, ls=':',  lw=2, c='r')
#plt.plot(time_case1, pref1,  label='',  zorder=3, ls=':',  lw=2, c='k')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(0.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(0.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
#plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h2_case2, label='w/o pressure const.', zorder=1, ls='-', lw=1.5, c='b')
plt.plot(time_case3, h2_case3, label='w/ pressure const.', zorder=1, ls='-', lw=1.5, c='g')
plt.axhline(y=1.69, ls=':', label='reference', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(-1.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(-1.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
# plt.legend(loc='upper right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )

## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
#plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='r')
plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
plt.axhline(y=830, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=730, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(700,900)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)

# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex3_comparison_outputs.pdf', bbox_inches="tight")
plt.show()


### 入力 ##############################################################################################
plt.clf()
plt.figure(figsize=(5,2.8))
plotNum = 2;
xlim=(0,2400)

csvdata = pd.read_csv('simex3_with_const_inputs_etc.csv')
time = csvdata['time']
in1 = csvdata['in1']
in2 = csvdata['in2']

csvdata = pd.read_csv('simex3_without_const_inputs_etc.csv')
time_wo = csvdata['time']
in1_wo = csvdata['in1']
in2_wo = csvdata['in2']

## 入力1　##########################
plt.subplot(plotNum,1,1)

plt.plot(time_wo, in1_wo, label='w/o input const', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time, in1, label='w/ input const', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
plt.axhline(y=0.6, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
plt.xlabel('')
#plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Input 1 [pu]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=7, #凡例のフォントサイズ
           handlelength = 1.2,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )

## 入力2　##########################
plt.subplot(plotNum,1,2)

plt.plot(time_wo, in2_wo, label='input 1', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time, in2, label='input 2', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Input 2 [pu]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(0,1)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)
# plt.legend(loc='lower right', #bbox_to_anchor=(1.0,1.0), #凡例の位置
#            frameon=True, #凡例の囲みは不必要
#            fontsize=7, #凡例のフォントサイズ
#            handlelength = 1.2,
#            ncol=1, labelspacing=0.1 #凡例の並び方
#            )




# グラフの周囲の余白をゼロに設定します
plt.margins(0)
plt.savefig('simex3_comparison_inputs.pdf', bbox_inches="tight")
plt.show()


         

==> simulation/simex3_input_const.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
mdl = 'twosite_system_sampled';
open_system(mdl)

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param([mdl,'/mpc'], 'Tstep', '2.0')
set_param([mdl,'/mpc'], 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param([mdl,'/power_ref'],'Pnominal', '1.0')
set_param([mdl,'/power_ref'],'ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
set_param([mdl,'/HeatRef'], 'Value', NominalHref)

% MPCの評価関数の重み
Qz = 'blkdiag( 100, eye(4), 10, 100*eye(3) )'; % パラメータは文字列で指定
Rv = '0.01*eye(2)';
set_param([mdl,'/mpc'], 'Qz', Qz)
set_param([mdl,'/mpc'], 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param([mdl,'/mpc'], 'Plim', '[-50, 50]') %kPa

% 入力に関する制約条件
set_param([mdl,'/mpc'], 'u2max', '1.0')

% 測定雑音
set_param([mdl,'/noise'], 'Value', '0')

% 計算の時間
set_param(mdl,'StartTime','-180', 'StopTime','60*40')

%% シミュレーションの実行
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
set_param([mdl,'/mpc'], 'u1max', '1.0')
set_param([mdl,'/Saturation'], 'UpperLimit', '[1.0, 1.0]')

res = sim(mdl);
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
writetable(T, 'simex3_without_const_outputs.csv')
T = array2table( ...
    [res.inputs.time, res.inputs.signals.values], 'VariableNames',{'time','in1','in2'} );
T = join(T, array2table( ...
    [res.cal_time.time res.cal_time.signals.values], ...
    'VariableNames',{'time','cal_time'}) );
writetable(T, 'simex3_without_const_inputs_etc.csv')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
set_param([mdl,'/mpc'], 'u1max', '0.6')
set_param([mdl,'/Saturation'], 'UpperLimit', '[0.6, 1.0]')

res = sim(mdl);
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
writetable(T, 'simex3_with_const_outputs.csv')
T = array2table( ...
    [res.inputs.time, res.inputs.signals.values], 'VariableNames',{'time','in1','in2'} );
T = join(T, array2table( ...
    [res.cal_time.time res.cal_time.signals.values], ...
    'VariableNames',{'time','cal_time'}) );
writetable(T, 'simex3_with_const_inputs_etc.csv')


==> simulation/simex3_offset.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
open_system('twosite_system')

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param('twosite_system/mpc', 'Tstep', '2.0')
set_param('twosite_system/mpc', 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param('twosite_system/power_ref','Pnominal', '1.0')
set_param('twosite_system/power_ref','ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
Offset0 = '0.0';
Offset1 = '-0.0';
Offset2 = '0.0+0.0';
OffsetChgTime1 = '800';
OffsetChgTime2 = '1600';
set_param('twosite_system/HeatRef', 'Value', NominalHref)
set_param('twosite_system/HeatOffset1','Before', Offset0)
set_param('twosite_system/HeatOffset1','After',  Offset1)
set_param('twosite_system/HeatOffset2','Before', '0')
set_param('twosite_system/HeatOffset2','After',  Offset2)
set_param('twosite_system/HeatOffset1','Time', OffsetChgTime1)
set_param('twosite_system/HeatOffset2','Time', OffsetChgTime2)

% MPCの評価関数の重み
Qz = 'blkdiag( eye(5), 1.0, eye(3) )'; % パラメータは文字列で指定
Rv = '0.01*eye(2)';
set_param('twosite_system/mpc', 'Qz', Qz)
set_param('twosite_system/mpc', 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param('twosite_system/mpc', 'Plim', '[-50, 50]') %kPa

% 入力に関する制約条件
set_param('twosite_system/mpc', 'u1max', '1.0')
set_param('twosite_system/mpc', 'u2max', '1.0')

% 計算の時間
set_param('twosite_system','StartTime','-60', 'StopTime','60*40')

%% シミュレーションの実行
% 0.0
Offset0 = '0.0';
Offset1 = '-0.0';
Offset2 = '0.0+0.0';
set_param('twosite_system/HeatOffset1','Before', Offset0)
set_param('twosite_system/HeatOffset1','After',  Offset1)
set_param('twosite_system/HeatOffset2','After',  Offset2)

res = sim('twosite_system');
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );
writetable(T, 'simex3_offset00.csv')

% 0.4
Offset0 = '0.5';
Offset1 = '-0.5';
Offset2 = '0.5+0.5';
set_param('twosite_system/HeatOffset1','Before', Offset0)
set_param('twosite_system/HeatOffset1','After',  Offset1)
set_param('twosite_system/HeatOffset2','After',  Offset2)

res = sim('twosite_system');
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );
writetable(T, 'simex3_offset04.csv')

% 0.8
Offset0 = '1.0';
Offset1 = '-1.0';
Offset2 = '1.0+1.0';
set_param('twosite_system/HeatOffset1','Before', Offset0)
set_param('twosite_system/HeatOffset1','After',  Offset1)
set_param('twosite_system/HeatOffset2','After',  Offset2)

res = sim('twosite_system');
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );
writetable(T, 'simex3_offset08.csv')


==> simulation/simex3_offset.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd

csvdata = pd.read_csv('simex3_offset00.csv')
time_case1 = csvdata['time']
h1_case1 = Pbase*csvdata['power']
h2_case1 = Qbase*csvdata['heatflow']
h3_case1 = pbase*csvdata['pressure']/1000 + 800

csvdata = pd.read_csv('simex3_offset04.csv')
time_case2 = csvdata['time']
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']
h3_case2 = pbase*csvdata['pressure']/1000 + 800

csvdata = pd.read_csv('simex3_offset08.csv')
time_case3 = csvdata['time']
h1_case3 = Pbase*csvdata['power']
h2_case3 = Qbase*csvdata['heatflow']
h3_case3 = pbase*csvdata['pressure']/1000 + 800


## regulation signal
import numpy as np
regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time_case1])
pref = (1.0 + 0.4*regd_profile)*Pbase



# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,5))
plotNum = 3;
xlim=(0,2400)


## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
plt.plot(time_case1, h1_case1,    label='$Y_2^\mathrm{offset}=0.0$', zorder=2, ls='-', lw=1.5, c='b')
plt.plot(time_case2, h1_case2, label='$Y_2^\mathrm{offset}=0.4\,\mathrm{MJ/s}$', zorder=2, ls='-', lw=1.5, c='r')
plt.plot(time_case3, h1_case3, label='$Y_2^\mathrm{offset}=0.8\,\mathrm{MJ/s}$', zorder=2, ls='-', lw=1.5, c='g')
plt.plot(time_case1, pref,  label='',  zorder=3, ls=':',  lw=2, c='k')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=10)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(2.0,8.0)
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(2.0, 8.0+0.01, step=2.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True,right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示
plt.legend(loc='upper left', bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=False, #凡例の囲みは不必要
           fontsize=10, #凡例のフォントサイズ
           handlelength = 1.0,
           ncol=1, labelspacing=0.2 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
plt.plot(time_case1, h2_case1, label='h2', zorder=1, ls='-', lw=1.5, c='b')
plt.plot(time_case2, h2_case2, label='h2', zorder=1, ls='-', lw=1.5, c='r')
plt.plot(time_case3, h2_case3, label='h2', zorder=1, ls='-', lw=1.5, c='g')
plt.axhline(y=1.69, ls=':', lw=2, c='k', zorder=3)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(-1.0, 4.0)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)
plt.yticks(np.arange(-1.0, 4.1, step=1.0), fontsize=10)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True, right=True)
plt.gca().yaxis.set_major_formatter(plt.FormatStrFormatter('%.1f'))#y軸小数点以下3桁表示


## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
plt.plot(time_case1, h3_case1, label='', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(time_case2, h3_case2, label='', zorder=3, ls='-', lw=1.5, c='r')
plt.plot(time_case3, h3_case3, label='', zorder=3, ls='-', lw=1.5, c='g')
# 水平線
plt.axhline(y=850, ls='--', lw=1, c='k', zorder=-1)
plt.axhline(y=750, ls='--', lw=1, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=10)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(740,860)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(np.arange(0, 2400+0.1, step=300.0), fontsize=10)

plt.yticks(fontsize=10)
# plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1.0,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )
plt.tick_params(direction='in', width=1, length=3, top=True, right=True)

# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex3_offset.pdf', bbox_inches="tight")

         

==> simulation/simex3_refplane.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
import matplotlib.pyplot as plt
import pandas as pd
#plt.rcParams['text.usetex'] = True フォントが変わるので注意


# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5

csvdata = pd.read_csv('simex3_without_const_outputs.csv')
csvdata = csvdata.query('time>=0')
h1_case1 = Pbase*csvdata['power']
h2_case1 = Qbase*csvdata['heatflow']

csvdata = pd.read_csv('simex3_with_const_outputs.csv')
csvdata = csvdata.query('time>=0')
h1_case2 = Pbase*csvdata['power']
h2_case2 = Qbase*csvdata['heatflow']

eqs = pd.read_csv('simex2_equilibriums.csv', header=None, names=['power', 'heat'])
eq_power = Pbase*eqs['power']
eq_heat  = Qbase*eqs['heat']

cons = pd.read_csv('simex2_constrains.csv', header=None,
                   names=['u1minP','u1minQ','u2minP','u2minQ','u1maxP','u1maxQ','u2maxP','u2maxQ'])
cons['u1minP'] = Pbase*cons['u1minP']
cons['u2minP'] = Pbase*cons['u2minP']
cons['u1maxP'] = Pbase*cons['u1maxP']
cons['u2maxP'] = Pbase*cons['u2maxP']

# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()
plt.figure(figsize=(5,5))

plt.plot(eq_power, eq_heat,  label='steady state', zorder=1, ls=':', lw=1.5, c='r')
plt.plot(h1_case1, h2_case1, label='w/o input const.', zorder=3, ls='-', lw=1.5, c='b')
plt.plot(h1_case2, h2_case2, label='w/ input const.', zorder=5, ls='-', lw=1.5, c='g')

plt.plot(cons['u1minP'], cons['u1minQ'],  label='', zorder=1, ls='--', lw=1.0, c='k')
plt.plot(cons['u2minP'], cons['u2minQ'],  label='', zorder=1, ls='--', lw=1.0, c='k')
plt.plot(cons['u1maxP'], cons['u1maxQ'],  label='', zorder=1, ls='--', lw=1.0, c='k')
plt.plot(cons['u2maxP'], cons['u2maxQ'],  label='', zorder=1, ls='--', lw=1.0, c='k')
plt.text(3.85, 2.95, r'$u_1 = 0.6$', rotation=-54, fontsize=10)
plt.text(1.4, 0.15, r'$u_1 = 0$', rotation=-54, fontsize=10)
plt.text(1.9, 2.18, r'$u_2 = 0$', rotation=30, fontsize=10)
plt.text(6, 0.22, r'$u_2 = 1.0$', rotation=30, fontsize=10)

plt.xlim(1,8)
plt.ylim(-0.5,3.5)
plt.xlabel('Electric Power $y_1$ [MW]', fontsize=10)
plt.ylabel('Heat Flow $y_2$ [MJ/s]',fontsize=10)

plt.legend(loc='upper left', #bbox_to_anchor=(1.0,1.0), #凡例の位置
           frameon=True, #凡例の囲みは不必要
           fontsize=8, #凡例のフォントサイズ
           handlelength = 1.5,
           ncol=1, labelspacing=0.1 #凡例の並び方
           )


plt.quiver(6.3,1.77,0.6,0, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("1'", xy=(6.8,1.85), fontsize=10)

plt.quiver(6.4,2.1,-0.1,0.3, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("2'", xy=(6.45,2.2), fontsize=10)

plt.quiver(5.3,2.4,-0.35,-0.3, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("3'", xy=(4.6,2.25), fontsize=10)


plt.quiver(6.28,1.64,0.2,-0.28, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("1", xy=(6.65,1.35), fontsize=10)

plt.quiver(5.88,1.8,-0.2,0.3, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("2", xy=(5.8,1.9), fontsize=10)

plt.quiver(5.0,1.9,-0.35,-0.15, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("3", xy=(5.03,1.9), fontsize=10)

plt.quiver(3.4,1.0,0.06,-0.3, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("4", xy=(3.1,0.75), fontsize=10)

plt.quiver(5.0,0.9,0.4,0.2, cmap='Reds', scale = 1, scale_units='xy')
plt.annotate("5", xy=(5.2,0.75), fontsize=10)


plt.annotate("A", xy=(4.95,1.45), fontsize=10)
plt.plot(5,1.686,'kx', label='',lw=1.5,  zorder=5)

plt.annotate("B", xy=(5.55,2.15), fontsize=10)
plt.plot(5.43,2.15,'kx', label='',lw=1.5,  zorder=5)


# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
#plt.savefig('simex1_weight.png', bbox_inches="tight")
plt.savefig('simex3_refplane.pdf', bbox_inches="tight")


==> simulation/twosite.m <==
% twosite.m 
clear

%% simulink モデルの呼び出し
addpath('../simulator')
open_system('twosite_system')

%% シミュレーション設定
% サンプリング時間および予測ホライズン
set_param('twosite_system/mpc', 'Tstep', '2.0')
set_param('twosite_system/mpc', 'Nhorizon', '5')

% 電力の指令値に関する設定
set_param('twosite_system/power_ref','Pnominal', '1.0')
set_param('twosite_system/power_ref','ASamplitude','0.4')

% 熱の指令値に関する設定
NominalHref = '1.68667';
Offset0 = '0.0';
Offset1 = '-0.0';
Offset2 = '0.0+0.0';
OffsetChgTime1 = '60*15';
OffsetChgTime2 = '60*30';
set_param('twosite_system/HeatRef', 'Value', NominalHref)
set_param('twosite_system/HeatOffset1','Before', Offset0)
set_param('twosite_system/HeatOffset1','After',  Offset1)
set_param('twosite_system/HeatOffset2','Before', '0')
set_param('twosite_system/HeatOffset2','After',  Offset2)
set_param('twosite_system/HeatOffset1','Time', OffsetChgTime1)
set_param('twosite_system/HeatOffset2','Time', OffsetChgTime2)

% MPCの評価関数の重み
Qz = 'blkdiag( eye(5), 0.001, eye(3) )'; % パラメータは文字列で指定
Rv = '0.1*eye(2)';
set_param('twosite_system/mpc', 'Qz', Qz)
set_param('twosite_system/mpc', 'Rv', Rv)
clear Qz Rv

% 圧力に関する制約条件
set_param('twosite_system/mpc', 'Plim', '[-50, 50]') %kPa

% 入力に関する制約条件
set_param('twosite_system/mpc', 'u1max', '0.6')
set_param('twosite_system/mpc', 'u2max', '1.0')

%% シミュレーションの実行
set_param('twosite_system','StartTime','-20', 'StopTime','60*40')
res = sim('twosite_system');

% 結果の保存
T = array2table(res.tout, 'VariableNames',{'time'} );
T = join(T, array2table(res.power,    'VariableNames',{'time','regd','power'}) );
T = join(T, array2table(res.heatflow, 'VariableNames',{'time','heatflow'}) );
T = join(T, array2table(res.pressure, 'VariableNames',{'time','pressure'}) );
T = join(T, array2table(res.inputs,   'VariableNames',{'time','in1','in2'}) );

writetable(T, 'twosite.csv')


==> simulation/twosite.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 25 13:52:17 2019

@author: hoshino
"""
# matplotlibのpyplotモジュールを読み込み
import matplotlib.pyplot as plt
#plt.rcParams['text.usetex'] = True

# プロットするデータを準備
Pbase = 5.0
Qbase = 1.0
pbase = 4062.5
vbase = 31.25

import pandas as pd
csvdata = pd.read_csv('twosite.csv')
time = csvdata['time']
h1 = Pbase*csvdata['power']
h2 = Qbase*csvdata['heatflow']
h3 = pbase*csvdata['pressure']/1000 + 800

## regulation signal
import numpy as np
#pref = (1 + 0.1*np.sin(2*np.pi*time/30))*Pbase

regd = pd.read_csv('reg-d.CSV')
def regd_at_t(t):
    if t<0:
        return 0
    else:
        sig = regd.RegDTest[int(t/2)]
        return sig
regd_profile = np.array([regd_at_t(t) for t in time])
pref = (1.0 + 0.2*regd_profile)*Pbase



# pltを初期化
# (この例では不必要.同じスクリプトで複数の図を作成する場合などに使用.)
plt.clf()

plt.figure(figsize=(5,5))
plotNum = 3;
xlim=(0,2400)

##プロット１　##########################
# plt.subplot(plotNum,1,1)
# # データのプロット
# plt.plot(time, v1,  label='$v_1$',  zorder=3, ls='-',  lw=2, c='b')
# plt.plot(time, v2,  label='$v_2$',  zorder=2, ls='-',  lw=2, c='g')
# # 軸ラベルの設定
# plt.ylabel('Input $v_j$ [p.u.]',fontsize=10)
# # x軸とy軸の設定
# plt.xlim(xlim)
# plt.ylim(-10,10)
# plt.xticks(fontsize=12)
# plt.yticks(fontsize=12)
# plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True)
# plt.legend(loc='right', bbox_to_anchor=(1.2,0.7), #凡例の位置
#            frameon=False, #凡例の囲みは不必要
#            fontsize=12, #凡例のフォントサイズ
#            handlelength = 1,
#            ncol=1, labelspacing=0.2 #凡例の並び方
#            )

## 電力　##########################
plt.subplot(plotNum,1,1)
# データのプロット
plt.plot(time, h1, label='$y_1$', zorder=2, ls='-', lw=2, c='r')
#plt.plot(time, ref1,  label='$y_1^\mathrm{ref}$',  zorder=1, ls='-',  lw=2, c='g')
plt.plot(time, pref,  label='$Y_1^\mathrm{as}$',  zorder=3, ls=':',  lw=2, c='k')
# 軸ラベルの設定
plt.ylabel('Power [MW]',fontsize=10,labelpad=14)
# x軸とy軸の設定
plt.xlim(xlim)
plt.ylim(3.5,6.5)
plt.xticks(fontsize=12)
plt.yticks(np.arange(4, 6.1, step=0.5), fontsize=12)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True)
plt.legend(loc='right', bbox_to_anchor=(1.23,0.5), #凡例の位置
           frameon=False, #凡例の囲みは不必要
           fontsize=12, #凡例のフォントサイズ
           handlelength = 1.0,
           ncol=1, labelspacing=0.2 #凡例の並び方
           )

## 熱流　##########################
plt.subplot(plotNum,1,2)
# データのプロット 
plt.plot(time, h2, label='h2', zorder=1, ls='-', lw=2, c='r')
plt.axhline(y=1.69, ls='--', lw=2, c='k', zorder=-1)
# x軸とy軸のラベルを設定します
plt.ylabel('Heat Flow [MJ/s]',fontsize=10, labelpad=15)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(1.6, 1.8)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(fontsize=12)
#plt.yticks(np.arange(3.0, 8.1, step=1.0), fontsize=12)
plt.tick_params(direction='in', width=1, length=3, labelbottom=False, top=True)


## 圧力　##########################
plt.subplot(plotNum,1,3)
# データのプロット 
plt.plot(time, h3, label='$y_2$', zorder=3, ls='-', lw=2, c='r')
#plt.plot(time, ref2, label='$y_2^\mathrm{ref}$', zorder=2, ls='-', lw=2, c='g')
# 水平線
#plt.axhline(y=60/31.25, ls='--', lw=3, c='r', zorder=-1)
#plt.axhline(y=60/31.25/3, c='r')
# x軸とy軸のラベルを設定します
#plt.xlabel('')
plt.xlabel('Time [s]', fontsize=12)
plt.ylabel('Pressure [kPa]',fontsize=10, labelpad=10)
# x軸とy軸のプロット範囲を設定します
plt.xlim(xlim)
plt.ylim(780,860)
# x軸とy軸の目盛りを設定を設定します
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
plt.legend(loc='right', bbox_to_anchor=(1.23,0.6), #凡例の位置
           frameon=False, #凡例の囲みは不必要
           fontsize=12, #凡例のフォントサイズ
           handlelength = 1.0,
           ncol=1, labelspacing=0.2 #凡例の並び方
           )
plt.tick_params(direction='in', width=1, length=3, top=True)


# グラフの周囲の余白をゼロに設定します
plt.margins(0)

# グラフを出力します
plt.savefig('twosite.pdf', bbox_inches="tight")

